Proximity-induced equilibrium supercurrent and perfect superconducting diode effect due to band asymmetry

We theoretically investigate the consequences of proximity-induced conventional superconductivity in metals that break time-reversal and inversion symmetries through their energy dispersion. We discover behaviors impossible in an isolated superconductor such as an equilibrium supercurrent that apparently violates a no-go theorem and, at suitable topological defects, non-conservation of electric charge reminiscent of the chiral anomaly. The equilibrium supercurrent is expected to be trainable by a helical electromagnetic field in the normal state. Remarkably, if the band asymmetry exceeds the critical current of the parent superconductor in appropriate units, we predict a perfect superconducting diode effect with diode coefficient unity. We propose toroidal metals such as UNi$_{4}$B and metals with directional scalar spin chiral order as potential platforms.

==> Iq-numerics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    226344,       4638]
NotebookOptionsPosition[    218233,       4505]
NotebookOutlinePosition[    218627,       4521]
CellTagsIndexPosition[    218584,       4518]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"Cos", "[", "k", "]"}]}], "+", 
   RowBox[{"0.5", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"2", "k"}], "+", 
      RowBox[{"\[Pi]", "/", "3"}]}], "]"}]}], "-", 
   "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", "k", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"k\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(k\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2.28", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.13", ",", "0.15"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2.09"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.13", ",", "0.15"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*StyleBox[SubscriptBox[\"K\", \
\"R\"],FontSlant->\"Italic\"]\)=2.28\>\"", ",", 
        RowBox[{"FontSize", "->", "18"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", "0.5"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<-\!\(\*StyleBox[SubscriptBox[\"K\", \"L\"],FontSlant->\"Italic\"]\
\)=-2.09\>\"", ",", 
        RowBox[{"FontSize", "->", "18"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.3"}], ",", "0.5"}], "}"}]}], "]"}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.8926233056213837`*^9, {3.8926233369612913`*^9, 3.8926234209433107`*^9}, {
   3.892624274062999*^9, 3.892624280304715*^9}, {3.89262443207178*^9, 
   3.892624432214675*^9}, {3.892624627585373*^9, 3.892624627875538*^9}, {
   3.894819715975051*^9, 3.894819716139076*^9}, {3.8948198896472588`*^9, 
   3.8948199734952993`*^9}, {3.8948200372804937`*^9, 3.894820088639135*^9}, {
   3.894820150065578*^9, 3.894820186760915*^9}, {3.8948202687327423`*^9, 
   3.894820354515633*^9}, {3.8948204181638737`*^9, 3.8948204185815983`*^9}, {
   3.894821069922707*^9, 3.894821070174305*^9}, {3.89482139040067*^9, 
   3.8948213916733303`*^9}, {3.894821852108844*^9, 3.894821887248665*^9}, {
   3.8948831320784492`*^9, 3.8948831825236273`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"743d449c-da5d-44aa-a94f-1ef9817934ea"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtmXk4Vd/3x3HvufeIJBlKEyoJSWmQsE+iuZQkyRQZisxRNCAhJEWioszS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        "]]},
      Annotation[#, "Charting`Private`Tag$27731#1"]& ]}, {}}, 
   DiskBox[{2.28, 0}, {0.13, 0.15}], DiskBox[{-2.09, 0}, {0.13, 0.15}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*StyleBox[SubscriptBox[\\\"K\\\", \
\\\"R\\\"],FontSlant->\\\"Italic\\\"]\\)=2.28\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->18], {1.5, 0.5}], InsetBox[
    StyleBox["\<\"-\\!\\(\\*StyleBox[SubscriptBox[\\\"K\\\", \
\\\"L\\\"],FontSlant->\\\"Italic\\\"]\\)=-2.09\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->18], {-1.3, 0.5}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"k\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(k\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-Pi, Pi}, {-2.732050110549876, 
     1.4658522264431353`}}, {{-3.141592653589793, 
    3.141592653589793}, {-2.732050110549876, 1.4658522264431353`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.900433357765224*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a6b8e89a-966a-41e4-978a-d7f7de9efd03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.900433355879819*^9},ExpressionUUID->"54387dda-999d-4ec4-b273-\
7706cc55311c"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtmXk4Vd/3x3HvufeIJJnSZCgJSWmQsE+iuZRKkikyhMxRNCAhJEWiojKn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        "]]},
      Annotation[#, "Charting`Private`Tag$29683#1"]& ]}, {}}, 
   DiskBox[{2.28, 0}, {0.13, 0.15}], DiskBox[{-2.09, 0}, {0.13, 0.15}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*StyleBox[SubscriptBox[\\\"K\\\", \
\\\"R\\\"],FontSlant->\\\"Italic\\\"]\\)=2.28\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->18], {1.5, 0.5}], InsetBox[
    StyleBox["\<\"-\\!\\(\\*StyleBox[SubscriptBox[\\\"K\\\", \
\\\"L\\\"],FontSlant->\\\"Italic\\\"]\\)=-2.09\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->18], {-1.3, 0.5}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"k\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(k\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-Pi, Pi}, {-2.732050110549876, 
     1.4658522264431353`}}, {{-3.141592653589793, 
    3.141592653589793}, {-2.732050110549876, 1.4658522264431353`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.894883115711729*^9, {3.894883163097165*^9, 3.89488318303067*^9}, 
   3.895755403198263*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"ffc98492-fdb6-4055-ae45-9b7285b8d257"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kF", "=", 
  RowBox[{"k", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "k", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "<", "k", "<", "\[Pi]"}]}], "}"}], ",", "k"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.892624347447073*^9, 3.892624377788756*^9}, {
  3.8926245816747713`*^9, 3.892624588433366*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"79a202b4-89ac-4618-acce-a1084ef30ebe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.0943951023931957`"}], ",", "2.284515241559199`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8926243723814898`*^9, 3.8926243785679693`*^9}, 
   3.892624434455001*^9, 3.892624593257669*^9, 3.892624630143046*^9, 
   3.894819723237368*^9, 3.894821081017625*^9, 3.894822066364102*^9, 
   3.900433363055395*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"7fa7779c-33fa-4d29-a0ed-8650be343ade"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "[", "q_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"k", "+", "q"}], "]"}], 
         RowBox[{"2", "t"}]], "]"}], "+", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"-", "k"}], "]"}], 
         RowBox[{"2", "t"}]], "]"}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"-", "k"}], "]"}]}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8926238900197983`*^9, 3.892623988840582*^9}, {
   3.8926240196437283`*^9, 3.892624019719702*^9}, 3.892624062967865*^9, {
   3.892624120522183*^9, 3.892624231389802*^9}, {3.892624296531204*^9, 
   3.892624302198614*^9}, 3.893172730469261*^9, 3.89482164301832*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"5fac7e22-cf5e-4381-b99a-d2c9b9ffc7fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NMaximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F", "[", "q", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "0.5"}], "<", "q", "<", "0.5"}]}], "}"}], ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.892624450868822*^9, 3.892624547607746*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"a73b1a04-de5c-44f0-b035-352fb6a7a34d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"Tanh\\\", \
\\\"[\\\", RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k\\\
\"}], \\\"+\\\", FractionBox[\\\"\[Pi]\\\", \\\"6\\\"]}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"k\\\", \\\"+\\\", \\\"q\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{FractionBox[\
\\\"\[Pi]\\\", \\\"6\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]\\) has evaluated to non-numerical values for all sampling \
points in the region with boundaries \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \
\\\",\\\", \\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 
   71, 18, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"c2402c13-a0ed-408a-8bdf-f50d98c51b28"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"Tanh\\\", \
\\\"[\\\", RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k\\\
\"}], \\\"+\\\", FractionBox[\\\"\[Pi]\\\", \\\"6\\\"]}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"k\\\", \\\"+\\\", \\\"q\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{FractionBox[\
\\\"\[Pi]\\\", \\\"6\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]\\) has evaluated to non-numerical values for all sampling \
points in the region with boundaries \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \
\\\",\\\", \\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 
   71, 19, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071522818*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"1c4a6232-0d4c-4daa-a6ab-57c35a782175"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"Tanh\\\", \
\\\"[\\\", RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k\\\
\"}], \\\"+\\\", FractionBox[\\\"\[Pi]\\\", \\\"6\\\"]}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"k\\\", \\\"+\\\", \\\"q\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{FractionBox[\
\\\"\[Pi]\\\", \\\"6\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]\\) has evaluated to non-numerical values for all sampling \
points in the region with boundaries \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \
\\\",\\\", \\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 
   71, 20, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.8948220715318527`*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"9c0309b5-4a27-4cba-8493-acadbfa42bc2"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"inumr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 71, 21, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071540938*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"43e6a0ef-74e4-4c94-9b04-7088869a8090"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8140302535574995`", ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.19006077422378453`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.892624489103503*^9, 3.892624505206541*^9}, {
   3.892624538214275*^9, 3.892624564376186*^9}, 3.892624648084186*^9, 
   3.8948197717274103`*^9, 3.8948198054577637`*^9, 3.894821671529855*^9, 
   3.894822082046402*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"86f35bec-0336-431f-a198-f52b4269d914"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "kF", "]"}]], "Input",
 CellChangeTimes->{{3.8926246039027157`*^9, 3.89262461077532*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"277a879b-bd99-4c6e-8894-55fdfc144659"],

Cell[BoxData["0.19012013916600345`"], "Output",
 CellChangeTimes->{{3.892624607055797*^9, 3.892624611496757*^9}, 
   3.892624653276595*^9, 3.894819819896207*^9, 3.894821674225279*^9, 
   3.8948220837763433`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"1e7fb249-5d9c-46ef-964a-11a7bf5fab8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"F", "[", "q", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<\!\(\*StyleBox[\"F\",FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"q\
\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.19", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.19", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.19", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.02", ",", "0.03"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[StyleBox[\"q\",FontSlant->\"Italic\"], \
\"*\"]\)=0.19\>\"", ",", "Large", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.35", ",", "0.1"}], "}"}]}], "]"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.892623977824952*^9, 3.892624007524066*^9}, {
  3.892624049276545*^9, 3.8926240518042297`*^9}, {3.894821690510268*^9, 
  3.894821707893023*^9}, {3.894821757635736*^9, 3.894821767847637*^9}, {
  3.8948218102563467`*^9, 3.894821821413966*^9}, {3.894822614284865*^9, 
  3.8948226154064293`*^9}, {3.894822645724484*^9, 3.894823045792675*^9}, {
  3.894823188113757*^9, 3.894823242670826*^9}, {3.894823280200684*^9, 
  3.8948233836042233`*^9}, {3.894823420573514*^9, 3.8948234606708193`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"43477de0-c122-4fba-87e0-bc04b3d1bbe8"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtl3k01N0fx0mlFElaCCGkUpYepOhdoaj0Q4UnZalIlkRpk6SQJ7RIPagI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        "]]},
      Annotation[#, "Charting`Private`Tag$29040#1"]& ]}, {}}, 
   {Dashing[{Small, Small}], LineBox[{{0.19, 0}, {0.19, 1}}]}, 
   DiskBox[{0.19, 0}, {0.02, 0.03}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], \\\"*\\\"]\\)=0.19\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.35, 0.1}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"F\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.900433380022295*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"91ee9c06-fb70-4f00-92b4-782d17804624"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.900433377241498*^9},ExpressionUUID->"3206386e-6900-4c23-a97e-\
da552046f6c1"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtl3kw1f0Xx0mlFElaCCGkUpYetOldoaj0QyVPSlQkS5bSJkmWPKFF6pFE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        "]]},
      Annotation[#, "Charting`Private`Tag$29960#1"]& ]}, {}}, 
   {Dashing[{Small, Small}], LineBox[{{0.19, 0}, {0.19, 1}}]}, 
   DiskBox[{0.19, 0}, {0.02, 0.03}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], \\\"*\\\"]\\)=0.19\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.35, 0.1}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"F\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.894823195089324*^9, 3.894823235201148*^9}, 
   3.8948233213650703`*^9, {3.8948233692507677`*^9, 3.894823376612667*^9}, {
   3.894823434418397*^9, 3.894823463052977*^9}, 3.8948237411613007`*^9, 
   3.895755429631295*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"8e1824e6-b29e-4c14-bdae-1b932b69e13f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "/", "0.15"}], ")"}], "2"]}], ")"}], 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     SuperscriptBox["0.15", "2"], "-", 
     SuperscriptBox["q", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.894822404748281*^9, 3.894822452350528*^9}, {
  3.894822517512187*^9, 3.894822530564666*^9}, {3.894823163667255*^9, 
  3.8948231743438253`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c8cb2305-f77b-4195-afc6-70637e9a6b76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "q", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8948225377354507`*^9, 3.894822569447229*^9}, {
  3.8948231269906073`*^9, 3.8948231282776823`*^9}, {3.894823493430025*^9, 
  3.894823497177931*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f3c4623a-c79a-4f29-a465-80293c3e3b2b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrWcv9ur///v7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z04/8oV7lcH
E+/C+bIH8kXMZe7A+Vuzj7Dy370F5yf0GH642XQTzv8xqbpjv/0NOH8x3z3J
GQ+vwflzvAyLLndehfObchIrND2vwPnVzKvKi95egvMTG86rXFtxEc6fuvfp
jDlZF+D8Xfc1eNYonYPzlQUcnELmnYbzN2l1ZD16fALOv390o4KZ2TE4vyb4
p4uFDoIv8dAh00oJwQ/4c36jHR+Cf8DonZP7s6Nw/oL5WqkR0xD8pMrFK6u+
HYHz/7G9PlvzBsGfNcXoU90jBP/S+oNWzecQfOdn9093L0PwVYJl3s0JQ/Cf
6kw12r/tMJyvVbf03YvVCH7e+a2rhBYi+D8KrymldSP4XNvFhXkTEHx/Do3z
ZqEI/pRIi+4ELwR/26k25WW2CD4AW4fEkg==
       "]], LineBox[CompressedData["
1:eJw1l3k41dv3x0WIJCk0oEMyj5eEsK5ypbrGMmQoknQNJReRebgylBAyZZ5z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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQve1Um/Iy28P2DFDQof5N/5Angn+FbZflk2AEX/FZ
rTNbHIK/awlruFcRgv9WUbTu0iwE36J6YeHBJQh+0xXd1A3rEHyxdjefvkMI
vt2bcimvVwh+/7Zb2w5aHoHzDb0XvN9wA8EvLdFO7Bc7BudfvyMQlHbiBJyf
UGnznN3nNJx/WNu86zDrOThfjXPPiyUeF+B82T3ZrqwdF+F8hl9MK4seXYLz
vwfujTuqegXOv20SL63achXOLwgXEFS6cw3Ol5zyJIJF9gacvy56wfLPFTfh
/HDbeo8Te2/B+RvjcpWs/tyG839wOTPvDL0L5wddtDaTnXEPzuey5j64Zy6C
f3DJLe+YxQi+QUVl4ux1CD6f/PYeyaMI/skco8einxB8Bw7NCXw+9xH2F/6Q
WheI4K+/fXypbziCL7c+bXdPEoL/J3TJM65KBH/7Ynlb9mUIfh7v++PLViP4
auX7gtw2IvhTvGIzWvcg+EUfZ01mvozga0VnyS2+geA/PGK50ukegh8w48a+
xpcIPgfTCk/F9wj+/uzyKwe+IPhlV93iE34h+Hr2Yq/+/0fwAXpFx9c=
       "]]},
     Annotation[#, "Charting`Private`Tag$36786#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.894822558493225*^9, 3.894822570331373*^9}, 
   3.8948231288145647`*^9, 3.894823178580316*^9, 3.894823498954596*^9, 
   3.900433386557498*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7d152fe6-be34-4e35-9ef8-2d9a771887e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[CapitalDelta]", "[", "q", "]"}], "2"], 
      RowBox[{
       RowBox[{"F", "'"}], "[", "q", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<-\!\(\*StyleBox[\"I\",FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"\
q\",FontSlant->\"Italic\"]\))/\!\(\*StyleBox[\"ge\",FontSlant->\"Italic\"]\)\!\
\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubsuperscriptBox[\"\[CapitalDelta]\", \"0\", \"2\"], TraditionalForm], \
\"errors\" -> {}, \"input\" -> \"\\\\Delta_0^2\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.15", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.02", ",", "0.025"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[StyleBox[\"q\",FontSlant->\"Italic\"], \
StyleBox[\"c\",FontSlant->\"Italic\"]]\)=0.15\>\"", ",", "Large", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.3", ",", "0.1"}], "}"}]}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.894823509209311*^9, 3.894823533914012*^9}, {
   3.894823630805928*^9, 3.894823667266499*^9}, {3.8948237897001123`*^9, 
   3.894823866562417*^9}, 3.895755442610331*^9, {3.895755475447599*^9, 
   3.895755476149642*^9}, {3.8957555613845587`*^9, 3.895755564335003*^9}, {
   3.900433413539041*^9, 3.9004334150109177`*^9}, {3.9004335171550694`*^9, 
   3.900433586525818*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"363fe134-dd1b-408a-8be5-f2eef81418f6"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"k\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"k\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \
\\\"1.5954376704085091`\\\"}], \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"0.9159690730854334`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.469900419156815`*^-6\\\"}]\\) for the integral and \
error estimates.\"", 2, 15, 3, 30480438650313366382, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.90043339700683*^9, 3.9004334177454348`*^9}, 
   3.900433603378991*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4455139c-3dc6-40b8-ab72-599ece4bdeed"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxF2Hk0FW/8B3BCloSi+iqyq0QLWSI+kiJLlmTfi2QtW9mFpLJlKbK79mTf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        "]]},
      Annotation[#, "Charting`Private`Tag$194088#1"]& ]}, {}}, 
   DiskBox[{0.15, 0}, {0.02, 0.025}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], StyleBox[\\\"c\\\",FontSlant->\\\"Italic\\\"]]\\)=0.15\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.3, 0.1}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"-\\!\\(\\*StyleBox[\\\"I\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))/\\!\\(\\*StyleBox[\\\"ge\\\"\
,FontSlant->\\\"Italic\\\"]\\)\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubsuperscriptBox[\\\"\[CapitalDelta]\\\", \\\"0\\\", \\\"2\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\Delta_0^2\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 0.5}, {0., 0.7059335907057678}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.900433406445101*^9, 3.900433427247205*^9}, 
   3.900433612946611*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5f01fe9c-051b-43ac-a6e6-876293e1a1b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.900433393830543*^9},ExpressionUUID->"476481ee-3bfc-445f-8a10-\
fc8b0b754767"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"k\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"k\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \
\\\"1.5954376704085091`\\\"}], \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"0.9159690730854325`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"5.469900419277913`*^-6\\\"}]\\) for the integral and \
error estimates.\"", 2, 16, 5, 32493315234815902329, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.894823537249991*^9, 3.894823670196602*^9, 3.894823757896755*^9, {
   3.89482383946585*^9, 3.8948238685589733`*^9}, {3.895755448463591*^9, 
   3.895755477158798*^9}, 3.8957555724545603`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d9de3a82-6d1e-4e42-a9f1-1390ff7e9c5f"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxF2Hk0VV/YB3BjhoRCpcgQkiiZG3hEMiVDMmYsUoYylgghKWOGIrNrJvPs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        "]]},
      Annotation[#, "Charting`Private`Tag$292677#1"]& ]}, {}}, 
   DiskBox[{0.15, 0}, {0.02, 0.025}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], StyleBox[\\\"c\\\",FontSlant->\\\"Italic\\\"]]\\)=0.15\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.3, 0.1}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"-\\!\\(\\*StyleBox[\\\"I\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))/\\!\\(\\*StyleBox[\\\"ge\\\"\
,FontSlant->\\\"Italic\\\"]\\)|\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \
\\(q\\)]\\)\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 0.5}, {0., 0.7059335907057674}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.894823552167985*^9, 3.894823685050528*^9, 3.8948237729083*^9, {
   3.894823854363302*^9, 3.894823883555315*^9}, {3.895755466373938*^9, 
   3.8957554951108932`*^9}, 3.895755591140977*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"0e23d421-7b8f-42b8-87cb-471f2b97d127"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]1", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"Cos", "[", "k", "]"}]}], "+", 
   RowBox[{"0.5", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"2", "k"}], "+", 
      RowBox[{"\[Pi]", "/", "3"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]1", "[", "k", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"k\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(k\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.82", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.13", ",", "0.15"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.74"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.13", ",", "0.15"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*StyleBox[SubscriptBox[\"K\", \
\"R\"],FontSlant->\"Italic\"]\)=1.82\>\"", ",", 
        RowBox[{"FontSize", "->", "18"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "0.5"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<-\!\(\*StyleBox[SubscriptBox[\"K\", \"L\"],FontSlant->\"Italic\"]\
\)=-1.74\>\"", ",", 
        RowBox[{"FontSize", "->", "18"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1."}], ",", "0.5"}], "}"}]}], "]"}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.8926233056213837`*^9, {3.8926233369612913`*^9, 3.8926234209433107`*^9}, {
   3.892624274062999*^9, 3.892624280304715*^9}, {3.89262443207178*^9, 
   3.892624432214675*^9}, {3.892624627585373*^9, 3.892624627875538*^9}, {
   3.894819715975051*^9, 3.894819716139076*^9}, {3.8948198896472588`*^9, 
   3.8948199734952993`*^9}, {3.8948200372804937`*^9, 3.894820088639135*^9}, {
   3.894820150065578*^9, 3.894820186760915*^9}, {3.8948202687327423`*^9, 
   3.894820354515633*^9}, {3.8948204181638737`*^9, 3.8948204185815983`*^9}, {
   3.894821069922707*^9, 3.894821070174305*^9}, {3.89482139040067*^9, 
   3.8948213916733303`*^9}, {3.894821852108844*^9, 3.894821887248665*^9}, {
   3.894824018422065*^9, 3.894824024285428*^9}, {3.894882812871439*^9, 
   3.894883078751862*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e6e3308f-01dd-4b46-8ec4-849484bfa2c6"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwt2Xk0Ff/7AHDuuPeOpaJEixSVsiSlRVLzrqRFEakkqSihiEiWSiT1QbIv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        "]]},
      Annotation[#, "Charting`Private`Tag$191807#1"]& ]}, {}}, 
   DiskBox[{1.82, 0}, {0.13, 0.15}], DiskBox[{-1.74, 0}, {0.13, 0.15}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*StyleBox[SubscriptBox[\\\"K\\\", \
\\\"R\\\"],FontSlant->\\\"Italic\\\"]\\)=1.82\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->18], {1., 0.5}], InsetBox[
    StyleBox["\<\"-\\!\\(\\*StyleBox[SubscriptBox[\\\"K\\\", \
\\\"L\\\"],FontSlant->\\\"Italic\\\"]\\)=-1.74\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->18], {-1., 0.5}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"k\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(k\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-Pi, Pi}, {-1.7320501105498762`, 
     2.4658522264431353`}}, {{-3.141592653589793, 
    3.141592653589793}, {-1.7320501105498762`, 2.4658522264431353`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8948827635935917`*^9, {3.894882845639344*^9, 3.894882916068654*^9}, {
   3.8948829797402887`*^9, 3.894882988972123*^9}, {3.894883029340806*^9, 
   3.8948830794166603`*^9}, 3.895755521299067*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"6fc5251f-f445-4625-ae52-5535df4f7b41"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt2Xk0Ff/7AHDuuPeOpaJEixSVsiSlRVLzrqRFEakkqSihiEiWSiT1QbIv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       "]]},
     Annotation[#, "Charting`Private`Tag$867111#1"]& ]}, {
    StyleBox[InsetBox[
      StyleBox[
       TagBox[
        RowBox[{
         SubscriptBox["K", "R"], "=", "1.82"}],
        "RawBoxes"],
       FontFamily->"Times",
       FontWeight->Plain,
       FontOpacity->1.,
       Background->GrayLevel[1.]], {0.5426184855042857, 0.3950629745089813}, {
      Left, Baseline},
      Alignment->{Left, Top}],
     FontSize->18], 
    StyleBox[InsetBox[
      StyleBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["K", "L"]}], "=", 
         RowBox[{"-", "1.74"}]}],
        "RawBoxes"],
       FontFamily->"Times",
       FontWeight->Plain,
       FontOpacity->1.,
       Background->GrayLevel[
        1.]], {-1.7511155267319176, 0.42459641449610874}, {Left, Baseline},
      Alignment->{Left, Top}],
     FontSize->18]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"k\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(k\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{0.5, 19.}, {1.5, 31.}},
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.2724923474893677`, 
   3.2724923474893677`}, {-1.965266907049488, 2.699069022942747}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.8948240676827593`*^9, 
  3.894824082457324*^9}},ExpressionUUID->"5a44515a-0cc8-4267-8770-\
52d901244c7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kF", "=", 
  RowBox[{"k", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]1", "[", "k", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "<", "k", "<", "\[Pi]"}]}], "}"}], ",", "k"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.892624347447073*^9, 3.892624377788756*^9}, {
  3.8926245816747713`*^9, 3.892624588433366*^9}, {3.894824048316453*^9, 
  3.8948240537447567`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"1b194667-75fc-40a0-9f91-e642251fc733"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.7358450822101075`"}], ",", "1.823433231230373`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8926243723814898`*^9, 3.8926243785679693`*^9}, 
   3.892624434455001*^9, 3.892624593257669*^9, 3.892624630143046*^9, 
   3.894819723237368*^9, 3.894821081017625*^9, 3.894822066364102*^9, {
   3.894824049097042*^9, 3.894824054298706*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"d0f819ad-988e-4893-aa44-b056e84f9984"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "[", "q_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Epsilon]1", "[", 
          RowBox[{"k", "+", "q"}], "]"}], 
         RowBox[{"2", "t"}]], "]"}], "+", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Epsilon]1", "[", 
          RowBox[{"-", "k"}], "]"}], 
         RowBox[{"2", "t"}]], "]"}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]1", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "+", 
         RowBox[{"\[Epsilon]1", "[", 
          RowBox[{"-", "k"}], "]"}]}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8926238900197983`*^9, 3.892623988840582*^9}, {
   3.8926240196437283`*^9, 3.892624019719702*^9}, 3.892624062967865*^9, {
   3.892624120522183*^9, 3.892624231389802*^9}, {3.892624296531204*^9, 
   3.892624302198614*^9}, 3.893172730469261*^9, 3.89482164301832*^9, {
   3.894824128751206*^9, 3.894824166652396*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"dc05ff0d-7fa0-4f40-b569-b7eca00c0da1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NMaximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F1", "[", "q", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "0.5"}], "<", "q", "<", "0.5"}]}], "}"}], ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.892624450868822*^9, 3.892624547607746*^9}, 
   3.894824135101816*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"df9ed0cf-55fe-424d-8747-fafab92113d1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"Tanh\\\", \
\\\"[\\\", RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k\\\"}], \\\"+\\\", \
FractionBox[\\\"\[Pi]\\\", \\\"6\\\"]}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"k\\\", \
\\\"+\\\", \\\"q\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{FractionBox[\\\"\[Pi]\\\", \
\\\"6\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]\\) has evaluated to non-numerical values for all sampling \
points in the region with boundaries \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \
\\\",\\\", \\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 
   123, 31, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169892047*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"d5147acc-578c-493d-830d-6342f631299d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"Tanh\\\", \
\\\"[\\\", RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k\\\"}], \\\"+\\\", \
FractionBox[\\\"\[Pi]\\\", \\\"6\\\"]}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"k\\\", \
\\\"+\\\", \\\"q\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{FractionBox[\\\"\[Pi]\\\", \
\\\"6\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]\\) has evaluated to non-numerical values for all sampling \
points in the region with boundaries \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \
\\\",\\\", \\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 
   123, 32, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169902379*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"1fee8446-6a17-4552-b83d-eee37b640f3f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"Tanh\\\", \
\\\"[\\\", RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"50.`\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"k\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k\\\"}], \\\"+\\\", \
FractionBox[\\\"\[Pi]\\\", \\\"6\\\"]}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"k\\\", \
\\\"+\\\", \\\"q\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"0.5`\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{FractionBox[\\\"\[Pi]\\\", \
\\\"6\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]\\) has evaluated to non-numerical values for all sampling \
points in the region with boundaries \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \
\\\",\\\", \\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 
   123, 33, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169911488*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"469c72ff-39db-4ac1-8599-a16eee9fb021"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"inumr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 123, 34, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169920487*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"0d1b1730-eeb1-40c5-a5ab-70598c803dfa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8910488254301929`", ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.08751608991090382`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.892624489103503*^9, 3.892624505206541*^9}, {
   3.892624538214275*^9, 3.892624564376186*^9}, 3.892624648084186*^9, 
   3.8948197717274103`*^9, 3.8948198054577637`*^9, 3.894821671529855*^9, 
   3.894822082046402*^9, 3.894824147263256*^9, 3.894824182112267*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"19f5a5ba-753d-4204-84ab-780d14f48058"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "kF", "]"}]], "Input",
 CellChangeTimes->{{3.8926246039027157`*^9, 3.89262461077532*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"d6f909cb-4f6d-455e-9aed-bd30571cef17"],

Cell[BoxData["0.08758814902026546`"], "Output",
 CellChangeTimes->{{3.892624607055797*^9, 3.892624611496757*^9}, 
   3.892624653276595*^9, 3.894819819896207*^9, 3.894821674225279*^9, 
   3.8948220837763433`*^9, 3.894824147384663*^9, 3.894824184713141*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"5d7ae0bf-d10f-499c-99ed-49a074025a7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"F1", "[", "q", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<\!\(\*StyleBox[\"F\",FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"q\
\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.09", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.09", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.09", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.02", ",", "0.03"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[StyleBox[\"q\",FontSlant->\"Italic\"], \
\"*\"]\)=0.09\>\"", ",", "Large", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "0.1"}], "}"}]}], "]"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.892623977824952*^9, 3.892624007524066*^9}, {
  3.892624049276545*^9, 3.8926240518042297`*^9}, {3.894821690510268*^9, 
  3.894821707893023*^9}, {3.894821757635736*^9, 3.894821767847637*^9}, {
  3.8948218102563467`*^9, 3.894821821413966*^9}, {3.894822614284865*^9, 
  3.8948226154064293`*^9}, {3.894822645724484*^9, 3.894823045792675*^9}, {
  3.894823188113757*^9, 3.894823242670826*^9}, {3.894823280200684*^9, 
  3.8948233836042233`*^9}, {3.894823420573514*^9, 3.8948234606708193`*^9}, {
  3.894824189019219*^9, 3.89482421926904*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d18721ce-b73e-4ba3-82cc-a48004e7a9be"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 13, 3, 32493315234815902329, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.894824221456665*^9, 3.8957555284940367`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"8d0c5dc6-8970-4312-84e0-185de8acb6b4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtV2k01Y3XVULpSSpRilBUkmgQhV3KkCJpIIQUepDwmKIoJCJJkcqcscF8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        "]]},
      Annotation[#, "Charting`Private`Tag$191902#1"]& ]}, {}}, 
   {Dashing[{Small, Small}], LineBox[{{0.09, 0}, {0.09, 1}}]}, 
   DiskBox[{0.09, 0}, {0.02, 0.03}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], \\\"*\\\"]\\)=0.09\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.25, 0.1}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"F\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.894823195089324*^9, 3.894823235201148*^9}, 
   3.8948233213650703`*^9, {3.8948233692507677`*^9, 3.894823376612667*^9}, {
   3.894823434418397*^9, 3.894823463052977*^9}, 3.8948237411613007`*^9, 
   3.894824222894854*^9, 3.8957555301938343`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"230046d0-c60d-405c-932f-59309c256382"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "/", "0.15"}], ")"}], "2"]}], ")"}], 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     SuperscriptBox["0.15", "2"], "-", 
     SuperscriptBox["q", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.894822404748281*^9, 3.894822452350528*^9}, {
  3.894822517512187*^9, 3.894822530564666*^9}, {3.894823163667255*^9, 
  3.8948231743438253`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"1547bad7-cee8-4c0a-8190-adc50a5a0566"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "q", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8948225377354507`*^9, 3.894822569447229*^9}, {
  3.8948231269906073`*^9, 3.8948231282776823`*^9}, {3.894823493430025*^9, 
  3.894823497177931*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"7fb15eed-f2f0-4b04-b483-e1728ce69c6e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrWcv9ur///v7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z04/8oV7lcH
E+/C+bIH8kXMZe7A+Vuzj7Dy370F5yf0GH642XQTzv8xqbpjv/0NOH8x3z3J
GQ+vwflzvAyLLndehfObchIrND2vwPnVzKvKi95egvMTG86rXFtxEc6fuvfp
jDlZF+D8Xfc1eNYonYPzlQUcnELmnYbzN2l1ZD16fALOv390o4KZ2TE4vyb4
p4uFDoIv8dAh00oJwQ/4c36jHR+Cf8DonZP7s6Nw/oL5WqkR0xD8pMrFK6u+
HYHz/7G9PlvzBsGfNcXoU90jBP/S+oNWzecQfOdn9093L0PwVYJl3s0JQ/Cf
6kw12r/tMJyvVbf03YvVCH7e+a2rhBYi+D8KrymldSP4XNvFhXkTEHx/Do3z
ZqEI/pRIi+4ELwR/26k25WW2CD4AW4fEkg==
        "]], LineBox[CompressedData["
1:eJw1l3k41dv3x0WIJCk0oEMyj5eEsK5ypbrGMmQoknQNJReRebgylBAyZZ5z
HY4jQ9gc+ZLpkvGaMkQH55yPoTIUvp/v8/x+f+xnP69nr2c/a+31XnvvJXLn
oakjMxMT0wY+/jdXpH+62CzZipgClPkDHR9BYaavH/vpVhS8pt2m+59gUNRJ
W7fiaEV2bPp7D23iwSuhlBi+S0HZUnRR3aEkqJ+rdylfpyC7cx2DMdfS4FLE
+Ny+KQoyZolb1UjJAfMuwcFiEgWt6MmYjbmVgp9ZFvm7NQUVd9eobdCrobmQ
6E4woSD9Gp8n2/tqYP8mkr2qR0EEwfYsK75aiE2bzn+tSEHU61xJShr1kP1J
JEmXlYJ4AtSkNfyb4D9/5HsllLcg47GYvTH3VjgSWKIqv68FVUz4SMmmdkHE
W8kOno1mVMzcmP6Epxu2GUU312nN6EDOyX2hT7th9nahf+1oM3qvJ1rwzrMH
SDp5lIsVzei+qoPp2LV/wJT1taHF7WZ0bGAo+453P0icEOlh8kOow+FNXfHP
QZBVxWQL1huQIkdMfE7mONyTDwqqm2xAYlfiP+YNjUOW+OGPPe0NSNMm3Naf
awJ4BRQef09vQE0/FE0qfCdgY+NBy2XdBqRGyCeeMZ0ESh3DbCnxHaLuruqr
/ZgCSy1GoIJqPSrmSPbmEpiBhHOB/ZcI9SjWeuHcmsIMdMlxi1ly1qP9AnIn
W/VnQFtY/kPwVB3K6HxtIv5kBs7suR39GFGHwsW4/NfGZ4DRTC/yHKlFqnmC
KCd9FsJ06X11PjVIsJtr1/rgZ6Do04xUHGpQ4E+BQm2Rz8BksNxbblCDOluR
8qHzn8HfbLE7T7QGHReY33O78xm87813PO9+i1L6Iqy1az/D/cjJZnvCWyT5
Qpxw0m4efu/uqeDoIKNgjZGpxuwFiO7rVggnkRH9speGEHkBOga7ynczyEiH
RvS7374Av01+KFt/REa5W9vlFPoCaDPaiidPkdFVCeroX+pfQJGnKbvyYRUS
6xXWuNzzBfhulMfdFCCho1d3lN7OU4EkHlP/GwsJcfq3XX30jQrGW06flbBK
NJWR9vkk6yJEZ4qocbZXIpE3LunqYouwS038VO9didi2i/kK7BdhIcBPXnC4
At2wj9NU+XcRHhjFpzRKEdFPM94byu+WoPjrVVrSPiLKdvCJbepYgtnU/b8+
+LccidotX1EbXgLzz4+/CEeVo6azm5c2VpYAfG+pBlP/RuZzZbp5Z5eBJ09m
8GJRGeKUDPOpilkG0ve2wx1ipShkZLaEfJUGsaW5FO2tEqSXu3JwvwUNXG4F
eVX3lCDeN98mtB1oIPYftfFc7xLU5D3f5e1Hg+SkN4UBHcXI9bv1JFZKgycq
8VrKrkVI4FV+LxsbHcypbislvxah3y+KEw4doYNyxtU8Al8RipTJmt49RQca
y34O7qZCdKzWuzxfiQ63BrwHqYcLUWhdQ8CWNR0ueti4ZFblo79t85fay+gg
LK4uzBeZj0wXU2X+ekuHH//y9cfY5KNdUsS4XDMdyDr/qPqy5iNnJr1InQE6
iB+5yHzDIg+lhFnzeWzSgbNCIpXjRw66JDO7s6HNgILx+eeL4ZlodM/2wKsG
Boz582e9Vs5EiaqSh6+0MoBb+HKFyexrJGGhK7n4gQHedsUf6+A1GjbziF8f
ZoDevLNA9HY6Mr9SAEorDKAysGxp91Q0esDpoPFpDATjCKQp4VTEN2l0fk4M
A2Mlk9aEnhQknR7tdVcag9o/SfPb0iloYvCbpNI5DKI2PaW75pORvXaey/oV
DKSZt6tcrBPRyuJNu1PuGNzKk247zZmIyq3tK194YpCgaz08UPsS6dbUH1vz
wWA7omHzAv9LtCXjwBsSgkHXwSAtrv54FH4wZrE9HgOmv4mGzUHxiKVbpKcs
CQMVw+nbnvLxyMqbszUoFYOMOJ3QiZg4FB/ZP49lYzAqfSD25vNYdDpPlX2r
HINf3f6oaFl6jm6RbAIMSRgUEzs/Suk/R95vBlkTqjHwVXkusM38DMlb1xvM
vcPgpDZvTppPFEIVNnXl7RiEBv/ZyjwciRA3L8WzE4NlyuC8s3IkSjE/MSnZ
g0HD5VfSFxgRqD9P6Kr1RwxsTQTJ4w7hyFFlZ486jgFt/Zu61/swVGi4W3hs
CgP/5H8Q99kwxEbq5VWYxv0fD+3SWQhBYjcm1RQ/YyAbaGMyrheCZhJOrfMv
YPCOoDriWRSMGk9KedC+YEDu+thm1B+IBlhJTQ7LGAzyRPSHJgQgrj/knrHS
MVg3U5+svu6P7vL5CCczMPhlOuvrqWFf5HHFLz5sFQOTs9eZjF75IIl+ZY/p
NQzcndm4Qi0fox857wRkv2JA/Op6hjrmifadVq988R2DXnWCwqmMP9EvXfIF
RRsYMAIHNAxtPVBo87pt+SYGh95H6IUIP0Jru0/H87YwsOT1zL+PHqLgiGWh
yG0MXmWMvevVcUNyFsJnrX9gMCyuM6Dy3hltuxNWBX9icKyyaClN7z6aH1gN
6cH5+gVu5n0fHBEWlDDiuoPrpc3zhNM1B3TCi3ltG+c+o3HFnh47ZF+l0/94
FwNhcljcvWwb1KFh7DWHc3qHMfqlwAIZHZSf0trD4PikEGO3xBR9FRs/+BRn
mbkh9WTba6juqcVuE87iXO6v5J10UIZyXvU8zsGDkoOnWuVQpmST0g+cZQ9P
OrPKHYPme8UeezgPr4Zm8WyqARPD3mcN5xUjibWHHnpg17R0cRBnv5d6nS4q
xjA1cvFjPs67gb7pWQpm4KfhLH73f/s7l7kOSFuB2oId8OLMYv5Ji138Nhwd
Fxci4v63EqKevua5A9wnGpAGzuHJou7nY++CRDZBohqPX4+rwbL/oBPYud+4
Lowze6iZjkvUH1ATZaHrjZ9fxwZDipXdFeRpUtsN+HlHu0XyZoU/gNZXXZ5r
eD4KV+MCBEPcweeZJpkfZycn6Xtvdz1A2+RZiAyeT33Rx1ZhWp5gJOJyWBDP
t+Rkq6GxvxcEa5y48+MbBkumtueXth6Dtv6cWcQ6Bp2HSmVq1HyhS3PvuxKu
pzcd30+HP34CPk+WbLpXMHDVjjsg/M0f5PvlH/fg+jTYmvi5pBwI55eeyqjQ
MJAnS63WeASB3e8V+VFLGGwmztAkN4OBm/ZgngnXex2n3xDFKwymUvKyCZ8w
yJbjGyCKhkOj/OVLvRMYRBgT+zL+CYfE7FuZTmMY3Eie6/KWigC544sBtkN4
fkR+p0hPRgKHheusGV6/I7oLSCA6Csq7y/Xt8fpucgpu3H8+GgyEHZ0s32MQ
8ze5diouBv40k+vlaML1oS5ETNCNBZejsjq+FRhw2dSUBa3GwvD9Qy6zZXi9
BZqUuma+gAtpdwzOl2BgN0sxPeMfB1jc/Qv5OXh8khsGO0PxwNw72xCN32cf
qm7rVkYlQl9EnFm0GwaabbKtEtOJ8CGdyEa8j0HF8JZOpmoSNDy76I4cMEje
egkxc0kQw/zeNe8mBnehQ8NR6xUMap076KOLwV6notKJ1VTgXu+bvM6PgcfE
DvHF5TRIapfjV+HBYIHeKc+WmQZ8PrtsTJwYdPM4yq5fTQcmtx9HrHcYkGae
KtGTnwFBhQ49QnMMODe7TzjEMgvELen/DpUyQL7eYlWxJAuECrXyV/IYIJ7w
9/vprSxgPuvTtpXBgIM5ZeeyDbIhrvoN10gsA34aW07sMbKhTeRQeeMjBkxW
EKWQUi68EK/TvKCCv1cZVkcFrHLBJKzM64IsA4YjWXcehOYC05FoVmkxBvTa
WfcJD+TCGcQi/fEoA5p42B8HeuZB2L3VvwzX6JDlfuu9Vk0+5MxUR228oUOG
DUd50qd8kDP4XWkylw4p+uRXdPYCKFrsVqhMpUMcgdPltWUB2FU/UxJ7Sofg
vuojO1sFsPiKTV/Vng72ioduN2gWgU3UXDMnLx3OrLzb0qCUQIvQxVnPezTw
77kU/pVeAiwPZ5eUrGgwXNrFXX6iFEa4elTGDGgQ7Th+RuRRKSjLhzyjqdBg
ZWzbgJ3wBijsjteOM9OgqU09dyCgDJT5T7E/S1kGq/Saq67qRLiX/av35+ol
IPvA0FlHInwKky7mKFoCbvP225/iiLBcdevUyZQlaOEZ8TSlEqF2q6Dtp+8S
HLvkZ5RxrQLEBSukPmgugV9tmm/odgVYNJAUApsW4Urevz2GliQ44PxI+SaJ
Cit/ld9rcyNB+GmOK2o5VEi5H7Z3IYwEjscP2bHEUYEqJ6ckVU4Cs8GbCbZu
VIisDU5k2V8FK55sB0QlqNDRI2FdS6wCnptl55eTv8DlTS+qCHs17JVJFwc6
4f9PA16Wb9U1EBW22lPSPQex9hyrWx9q4E+bO1tstXMw6sX0aXeyBka9+5Fp
3hw4ZzLqD7DVAr97qdBbX9we6/QQNK8FK8/LQmVncfv4sNlL32uB7b2crNmT
WXAe/tqSoFoPa0FvItP5Z+DF7ZFgxZoGEB4c9lk7NwERNE1Y6G6AsqQu++a9
cQj0zd1Jn22AiZRVO8cP4/DgpdsTdu5GOH63P0fFZhwM21k8p+42gjT3tBw1
aAy4FRSdnvE2QVyF+sM8NAqxu5EGVDcE4fJTyc6EIWg3FDpkzNsCNKHRde/e
TjgmP8PvIdgCg3rBdr+Yd4LdoQJCojjOGv5BhZMfYLtLVmVUowWoYQ8Ha5c7
QPaKprWdQws0p10a+2t/O8Rdsi5xJ7fA9FiOWYtkK0yInq5KaGqBfHLEF/Yy
CkgxzzWQO1rA9SaSYVegAKXZuW9zogVk98t2Kai0wDetJxvBrBTwaZjvMvVu
Aiu11N/izSlQe8WN3//xWygUsDWqsqPAyq2K8NNe1bD+nXBzyJkCPJzpFioe
ZHhWXex6IogCo6JOMiRnEqBfal/mFFGA8I7Mt1NSBly8/q9bKynQp0fWtMoo
BctVKJp/h6/vMculPS+GNWJ7vVQfBSrWn/9Bcc0HMbmRmcpNCt5nVuXfv5AC
7lzpywPMrTBdX/DUiDsRGpdvffvG1QrBEy7bG40vgLNLdE9AoBWYvnZwTlg9
BfPShQMaIvi6b1tw8kIA/F9/Df/fX/8XKTEIAw==
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQve1Um/Iy28P2DFDQof5N/5Angn+FbZflk2AEX/FZ
rTNbHIK/awlruFcRgv9WUbTu0iwE36J6YeHBJQh+0xXd1A3rEHyxdjefvkMI
vt2bcimvVwh+/7Zb2w5aHoHzDb0XvN9wA8EvLdFO7Bc7BudfvyMQlHbiBJyf
UGnznN3nNJx/WNu86zDrOThfjXPPiyUeF+B82T3ZrqwdF+F8hl9MK4seXYLz
vwfujTuqegXOv20SL63achXOLwgXEFS6cw3Ol5zyJIJF9gacvy56wfLPFTfh
/HDbeo8Te2/B+RvjcpWs/tyG839wOTPvDL0L5wddtDaTnXEPzuey5j64Zy6C
f3DJLe+YxQi+QUVl4ux1CD6f/PYeyaMI/skco8einxB8Bw7NCXw+9xH2F/6Q
WheI4K+/fXypbziCL7c+bXdPEoL/J3TJM65KBH/7Ynlb9mUIfh7v++PLViP4
auX7gtw2IvhTvGIzWvcg+EUfZ01mvozga0VnyS2+geA/PGK50ukegh8w48a+
xpcIPgfTCk/F9wj+/uzyKwe+IPhlV93iE34h+Hr2Yq/+/0fwAXpFx9c=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$512403#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.894822558493225*^9, 3.894822570331373*^9}, 
   3.8948231288145647`*^9, 3.894823178580316*^9, 3.894823498954596*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"08121807-d121-4f23-bbda-577908f4b77e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[CapitalDelta]", "[", "q", "]"}], "2"], 
      RowBox[{
       RowBox[{"F1", "'"}], "[", "q", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<-\!\(\*StyleBox[\"I\",FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"\
q\",FontSlant->\"Italic\"]\))/\!\(\*StyleBox[\"ge\",FontSlant->\"Italic\"]\)|\
\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(q\)]\)\!\(\*SuperscriptBox[\(|\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.09", ",", "0.0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.02", ",", "0.2"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[StyleBox[\"q\",FontSlant->\"Italic\"], \
\"*\"]\)=0.09\>\"", ",", "Large", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "0.5"}], "}"}]}], "]"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.894823509209311*^9, 3.894823533914012*^9}, {
   3.894823630805928*^9, 3.894823667266499*^9}, {3.8948237897001123`*^9, 
   3.894823866562417*^9}, 3.894824252561142*^9, {3.894824294991515*^9, 
   3.894824345151235*^9}, {3.8948243790239563`*^9, 3.894824411960968*^9}, {
   3.894824456927952*^9, 3.89482446504742*^9}, {3.8948244970155973`*^9, 
   3.894824523501396*^9}, {3.894824557855857*^9, 3.894824558151395*^9}, {
   3.895755543216263*^9, 3.89575554826969*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"179db5b2-53a3-4ad7-bd1a-66bc96d34c4a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"k\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"k\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \
\\\"1.2272822813159554`\\\"}], \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"1.2996783111344814`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.000024679212567555807`\\\"}]\\) for the integral and \
error estimates.\"", 2, 15, 4, 32493315234815902329, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.894823537249991*^9, 3.894823670196602*^9, 3.894823757896755*^9, {
   3.89482383946585*^9, 3.8948238685589733`*^9}, 3.89482431626733*^9, 
   3.894824346677863*^9, 3.8948243833073463`*^9, 3.894824419452485*^9, 
   3.894824468378154*^9, {3.89482453418863*^9, 3.894824560146845*^9}, 
   3.895755550328403*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9ac54365-8d10-4739-a478-b83e421f8474"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxF2Xk0VV+8APAriQhXKUPmEEKGEkXfEyWRBpkpNGgQSZI5oVL8kBAylSlk
uOZ7Dfvea4gMmcfMkVQyZMzwvLXeu/f8c9Zn7fPd3/PdZ+1z9tpH9Oo9gxtb
cDhcPAMO979nedgzubExiHD/d9xb3hewvEJ3br6i5Nw83UpS+lfHf9J9hMu/
t6GLbmx05nN0Dt0Gzxszla3ofvTF3/5mxQDN7e1skxSbfpoFyfe4jwh8pbnQ
roqJs7+XZusgxeke3x6al8I8AhB005zEMcAXNdxJc6yuolPbiw6afe/auEqf
aafZgzHjkdPvVpptfL6Id35ooTmifCwq9k4zzaRBqR0fxZpo3ofHNA3j62nO
kwm4MzJaS/NgNUFERaWG5jHZCCVUVEmzjHfK1EQm3Q5fCjN2vqN76X6nmG0g
3azFPLvYrek+zyL1RcWI7nAz1UBrXboFV00ZCw7RfVX/NuqXrkRFzB/JVyKG
jqfGu3kwC1cineqjfAxmjPDzz4sjityVaJ+F9bn93XtA4UTMnPn2StQbLkA9
UScOD8MycvzXqWiGy1dZyEUBSKMku+w5KuIuukkh/TgC64fq93dPUFHtu6VP
JlYYaD3rG2UYoKJ7PKU9/O6nIKDrZ8KBNipqEDfdX3lSDxqkVi2MaqnobQp/
isvgBeBy38H7uJyK9LD8GX5nQzCuF2j/kEdFe6j1jQLWphAjIBfamkZFgnz7
w3STLGHQXuPsaiwVORVF6xPjrUEc6bNIhlGRg0VrsiLPNbiFv1J1/jkVMajv
ezJPugFZNg4+bp5UpOQnwvPrxS2YzfNWT7pPRe6RxnGrfnbgYZRQsGBBRUnu
ngr+q45ATs1xFLlIRa4jJ9l+EJ1g6xKS1dWmIsm2LOP0IGcIjhlKjlOgorTD
VlWsTq7Q+nPa+pMEFVXu2y372t8deDQYBGf4qUj4tHbIqY+ekDgoGnGSiYok
roo6esT5wJiC0kWHFQrCjUYHTzU/ARlfTfaoPxQkW7y03M/hB/ni157+7KGg
s9eT2fkynkLN7eSHYdkUFKlu8uHS5UBgKy1QLEuioImpiPTV0SC4sKP691gU
Bc3O2RVOOwdDT/bYDTU/ClL3cvzY3BsKv+YkjYdMKKjaeexhmWk4cHmnq8gz
bPZX1W/Yqh0Lz4qkavGLZNSqYHHJRycOVqbSzOZ+kRFvtNf7x+fiYcQq1bOk
m4yuiL4XL1BOhLwTSVTNXDIqs7E5dM72PRgwxZ0zsSKjVMYRPWXFNKjREBhS
MyIjPds3Xrj2NDjq8va+gB4ZXeLdEz3i+gHEvkeHD6uQUfG6ffJQbTrM1Ub2
2nGQURzzIuXdk4+wn0+0EeeBkJfV6kKYDAHwL4Wnq20RipFvtDcJIsDSiuCu
QAOEFJWmXwv8IUDtV36z3TIIDSiUPE4tzoNbidxj0j0VSLVOdyDNsAAy9rOs
GRypQMWvZhx6yotBVuWPbMpcGRpv19ep0kFgK//4MbG/DFX78+CxdgQJkpyt
jZ/KEJoVN7qtQIadPAcfLbwtQxIpWpmxFWRYXHSgnD5ZhpI44ls8hilAJU4Z
TYaXIutt30m1WBWYakx5H1Qhoehlk8zt1+og7LB3i5YICc1lKph7EeugXo5D
3JSVhK7VEYsc8Z/huJB8nc8AEQXoubN1oM+wb8N+V+szIuJ4I6rwUrwBpsi/
05y7SlDk9mlrE6Yv4HfydzPRtRj5qaTnM79qBarOr/OHrhUjeW+lXUvUVsDp
/2zK1i9GLCZp6SLzreBp9KMhSawYXTzH2Mdn3gYutmO1/zUUoUdZDiIfJNvh
VkA/2UakCEndiE/Gf+6Asw2NudtrC9C0hvGDbWo9sNswO9SMJw99vH6+9YvJ
EORJBpJOMeahVouM78IPh+DC8s1vin8I6Pls5lv/sCF4GS+qyvqJgKRkf+UG
Ng7B+kT4IMmFgLYGVZ0NOTkM414e8gKduUj07Fbfqyoj4HD+VVS5dA5yb/e0
nJb6BnkL1Zy14hlo5mL1cPPpCUjpG/vvh388GtW9vYtPcAZ6PfckxCnHo6GH
3/qZFWeAQ+h07sWROLSj6LAFw6kZcLH+0EqEOLTg9CyB234GtMfu8LxceYsO
5nkQy8tnYGLqT6KMYzQaMQ/JkLSZBZktK/l2FuGorVnTqT53Di5fFCjou+aP
wlu8WPJdFzbnz7zawyo/JBKRI/A4ZAE8I78gDgk/lONbv2aRugCxfb71J8af
oNuU9WGd9gUoqG+tPt/ijQI4Yn3/KixCzt+7+yZ6ndFMz5Ue8u9F8GmXat9b
KYewDVHfdpdlkOXsv8Mkxw29HZkXpEKXoXPGNwG/pArU3dmd4enL4PFa+7Pd
oQsgGCJ+hfh1GSpFXjyPw1+FM4HKzEdPrsDNmzK2RetOsHB8B+Eu7z8gsnp0
UB/6AcO1SYNX3auQKLe7LUfMH9w9nywdX1qFZxdymmO/+EPd1B4/ft41MIwc
rXeRfgZYQcvZK6ZrMC16lirTHwCuyVFp8n1rIKkmmBN2Mhje7VUczJ5chx2W
xR8fzwSDgaf47Tj2DZjzvphxNz4EFGer8z8pbID1CNVgn2colJPlI9oebYC8
1KL+Wscr+PDE94fTVhxWl291kvAiHCwdC5kX3+Iw9WrZyv1D4XB+Uaj+vxwc
ltu5fCJeJQLEhofe6FXisMjl1xA4GgFah79NHf+Jw65D7dEbGm9gyI4jePNd
i218VlDkm4mGyWsVvxV+MGCHRxiEnpgmQJfvrMnLW4yYPMlkRiE9AYoMdVJI
PoyYZFhW1dByAjzwKod90YwY27uPhxP1EyGWfcky8TMjtnrB9OvGVCJE7i0z
tFLYivXn5kgjxfegOhuaFcXMhPXGmu/iMX8PezLiB9L2MWGdAUxrDr7vQeHA
O/gHTFiTtUWzUNt7eCnnb3rfjQmrwDM/8nZOgtHbo2+z/jBhCY5XqjSKk0Gk
j1Xg949tWKzl9uyIwWSQma8reMHKjEXpFLz5zZwCJ8vcLj84wIyFirDaxZmm
wL/e+R0HHZgxn+ZCrrXlFJjM3nilv8iM2SiwW5Wpp8Elhc5Jcd7t2L7p0uWj
1HQIleOeaAthwzwbtfz//k6H6wUE7k9lbFhnRj1HNl8G3GMoGJr6wYa9vNG3
T/R+Bjw12p31+eQObLp3RZ9ZJBOaU6PqxFd3YBXVau/bvD5Cp3HRzWw7Dow3
iSL7X/pH2KdZ4MIdzYE5+Zwp1u74CDsvFCYereHAJI6ZNRBls2BLQitHtDAn
FpTrupDQlwUhZxZvqzZyYuP/4Z6YMWeDzWj0eY1FTgyzC2DbpZwN2weeftTF
47E5iSiRZy+zwaN0JdNLFY+Zvy3WvauWA062LBLn/PBYgSt0SNzIAduksdPx
4XiMw/iT1WBoDgipXvfQTcFjFHyXs8HEZjsxmBhQhcfYH+VsMLHmgmXoueAt
bXiMdGOuakQ4F/6ZzjN/GMJj3Foe52P1cmHvX7s5bHkzXhFxu9nkwi5D4zHe
rVyYgwhjr9GjXNBkuvV4jJ0L28t5OkHpv1xI99DcGrWHC6tde3mdMykXIkLn
jUSFuLCHv5qkf5Xkwuj3/KX74lyYWN/OP7VNuRAWwsDjLs2FNdUZF6R8y4VV
IY9n0nJcmEdJjJvvSi40mVQ23DvIhUmlDRy3whMg1atJQl2BC2uPENuqLkkA
M4bkl16b7U/8bet41QmwfRBHFNuMl3+QETx/kQCKT7uO8W/232czdan1JgFe
ChGcDfZxYQEXlPhyvAgQHvIvhbiXCzsMLgOBrwngPqi7rrGTCxuRIyXdSifA
aRSe3LiNCwsRWL91ChHAseRutfHmeKizacqLdRBA4Z3yu08/8NiP5adz65ME
sNtwe8vRjcciJ+pK+nB54B8urMe/Od5aXezeJXvywPtoR2BPFh6brr6oFSGb
B8qHZEOPReCx2IIIFifNPKgPFZ8/6I7HziT1NJ4zzQPjtqudqZab1z/Ntq22
z4O3e6Q/yWrgsahbfhvH/PIAn/z8/cG9eAzTM43Ki8qDMyYxrid/c2ITcnKK
0tl5UBj51no6nhMLxW/5nFCZB7jrIjN6epyY6lzn1T09eRDmrsesOcuBBZT4
hDNuzQf5Jsne/IMcmMJbIzl3vnw48aHGC1/DjnV7ydRMy+fDl6dfWuqM2TEp
rfbFfrN8UCVeYFO6uQNrlkgPNbyXD/cbxc26x9kwVxZv6Xr/fHCOGXv82ZoN
q23cb1GSkw9Kj4Y8U7VYMcfc1Tn56nx4tf9yZtLH7Rjv65aglN58EGA0y9iF
347dMvWoCGMqgBVy2734GmaMZbRJ1N6iANhGFC4EzW/FcquTSKOOBVDONtGr
cHgrZvrB9ZL5swI4qOxmZenIiH2wF3t6mlAAD/9kLYv3MmCnlx5OiDIXgsws
lti3dQ2menWfRAkUQsSYmvwR3X8QWS7Mz6lUCAV/9jaPvFyGcd86vVXLQpCY
9HVtxi3AM3bBnM68QkBqRR46Kb9BfnrmtH5tIYynn4zsZ5uEztaaocr+QtDW
JBX5Oo+DZJTjTgJLERx3X7nPlTwANWJVDwOvFMHtKz2zXN6p4MAUzbHFuQiu
tnR7Lj/IQXsm7NNcXxTB2YThTE+xamSbxdNzo6AIuovvbyW5dSGO0F/3v9YV
wR1Fbx0PUj8qcqKwXhosAtxD58vfJofRNlU7dYy1GOxjNPUK676jbH6so0i4
GFYOzvl8i5pExmvcDnKHi+HjKIvLjYu/USq1IoHfuhgSMnUPx2nMoHMpr1Vf
PSyGnKyDglEPZ9HC81stzIHFIMHuzDKQOIdO6e9knC8shrKbvi+smudRsM32
meW6YjgTrXPqYOUC6n6IG1zvL4beQxq7L2UsItGXiw2Ms8VwNGhukvh0Cd2J
nyKxbCsBnqARHXOjZZSfN/aBnb8EdBKyWJX4VtBqzdfInfIlUBA2D9otKyj4
z2cnAeMSaKAW+ZoLraIuRqq16J0SYHujIvcsfxWJ8BLPSXqXQMwJ6s+TGmvo
jmyu+oGwEiCaMQWWlq6hfCxNRiG1BP4RbIH74DpaNYznPUwqAY+SJH3vN+tI
+3bEtqNNJRCosT9dbn4dhXgF/T0+UgK3+ZSTzXU2UPcrvxGthc140dynJ15t
INFU92YdViI8KP+lKNa8ge6Q7lfoCxFBmbx9PGELjpzfdOujgRIR9t9Dso68
OPLqiFWMiTYRgt2vK6dK48inFo0DLM2JwDV5yuSmCo4czHbOxcaBCOon5Id7
juPI3cKnrtv6EqHipHCfuBaOLHpI3cAuctPixd/vbfqOjjLmmEGEAwyr/KOA
IxdYysg/rCDCzl+r7amqOPKao6iA++YKz/fRifhRORxZ+ykv6+NxIgg8Fd5G
FcaRQ6I5l/xWiNAYtNfvDsdmvqxt4wEcJEgqVstg/btZH3Wt7T8xEtzBVbQ5
V2/W1/mXEqZCgn7u2GdXN+vPn/yZ80aXBDkyM0jUdAOtro/ExV4hgb/ssu4G
3wYK3t/ilvqMBLZ21sknQtdR17Ham5kxJNhZ/Z6iemodiVxARrnZJGhuG4xw
Wth8Pq5ZiqROEmSpG9eic2toNShZGE2SgKmhiMNkYRVpv3vLXrVOAmr26xLV
t6uou+7Fj0bJUlArlU5r6P+HVvlt3w27lMJU9aSB+dkVdOrg5ZDxl6UQcIAv
1+XbMgrWMvT6GV8Kx9P0FwM8lpHoXU2z+ZpSqMI9yFFPW0La5UJc23nKgEF2
d7js8gIKseryUSgug9hI++azSXPo2S91GG8oA26xJGdjpTnk7fZ+7e1IGeiG
sbKYU2eRw2t7d2aOcuiLi+dKGNucP58YnQeul0Onq9y2v0enkbbhbaVw93Ig
EkqSLNL+oOPDTdNnQstB7PO9RELfFJL/F21fWFoO9s6iUjr6vxHHQYWbQTsr
4H5uidljo0m0rSxCQlOqAtotxlMfJfxA6zr/Rhc1KuC89KczKb8m0NTVGutr
tysg5obciYzQ76gp0tL8KLkC1I4zF5htfEM1+6i80x0VMCfPMs107RuqyN3f
lfKzAnCFd53760ZR9ufZS1w8CNTXJEYXE0dQ8HqA/oQ9AsPgHP29zkPoWeAU
W7wfAj1C4eqXoUHkzWv4+VI0gvL3ZnFnBgeQg5LwaVSFQI5zKyHs91e0P99c
pJ6dDCx9k1eN9HtQktt/Gym8ZLBLTypucupGwhh5wGcfefP7U300IK4L8TRK
xKmokWHNwezKzS2diPn7NN/762ToOlf6/ClzG/LL2rfseY8Mf7+25+catqKN
B8bdJu5k2HrSIOBBagtaxJVFsoeSIfHQj0p7k2b0nf/5LrdSMkQOTHSs9dSj
a8PE2Us15M31scZtG+JnNJj2q0W+hQxhdZIqBYl1qOuQQei3cTLEfD1jEPfs
E/p0TpD9wk4KuOjXHL6XWYm45Yf3OAlQ4GnjGvlWBxVZs6eIhEtSwOtej6YZ
ExWt1Mse6j5KgZ3ajS8KXchIO3NaY+UkBXzcGO/23UPo9cuC0wLnKeCRUXXO
bq0cyZ5Rt7C+RgG3ccYNCbVS5CqFu+FrTwE/QWQ5M05E1cxVDsmPKDBzK8NG
MKEEXanR850IpMDNmAOrI3JFKFTLIt2xgAIxI/86bpMJ6KuYcH5YBQV+GGrs
divLRdJbRssKaikweIagqOCXg6jkO81LXynw5uyDmr6GTMSZKN/L/50CwfyB
TEVsGcjy8eyo+gwFbt8aEnth8QHNa7gv+jBRweJxpC2TXArSFDzOkMRJBe4A
oaNS2UkoeJWBrZqPCpnRPUeOwHskVfpCaLs8FcSUk8qOiSQg5xh9qQOqVCjO
molYiI9FFDcuJX1NKjy+qFyUeCwGmatGn3plTIUbO35vLDVEoFSey+fzralw
SbmDvY78Gs0tiJh13KFCHlczR0PzK4R1fru66EwFk5bQNaXlEBRU+OEu32Mq
CHPrlUY+D0I94Xddjr2gwljXB81VvRdI0lnB5/JrKjSpVZx/d+oZQkolr9+l
UWHCMs2spMMH7djpGVdJ2Lyf8voutw5PZDoDaWOlVCjcWzmnd90VpTQzEphr
qDDX/dcjxNgZzeZ8Ikk3b+bzPKAzn+GIjocEVun1UkFj5wLlLvkOCnQ432T/
jQprbldj909eR936u7pDpqjA9qA3yuydFRKX6xomLFHhyzkTt6Ojxshxx9uf
bVsqQSmE3P9e5jwq/3llfn5HJTQ/apFRsdVCrPViGzw8laB1+4s9ZegQMs4Y
ZzkqWgnrntb+8ltE0fsXGTstD1RCzY8zw+Wflyv+3HIQ8D5cCf+/n6muoySZ
CHQH7F84SD1Dd/s2ktq3S3SLjntpbbtCNymZyUTXie7foru9W2PoVvV4d5+S
TLdvu9yN3Gy69zzXPhtMpfv4r0f8upN0hxT1FlHUqmhW1Ev8k9tN90PnAzYh
e2po7vqKN7CtraXZ2k39O/PZeporDxx5WcnURLPk9rKJZJ1mmgXL7E4xBbTQ
jFvZku400krz4sXyK9US7TT3HbLaK+HfQbOjCZ5L7GsnzXzh30y3CnbTnG2R
mDbn2kOzicZjndryXpoJV+zFjq720bzEqsVINOqn2aDlmIpg1ADNrMfYKGVx
dFOSe/Usk+hWcHWzeZtNN4dwcRBfNd11d5VGd8/SjbFIh3KcHaTnv7/En32R
7py+Tyn6JnQL5diWBl2le9UoeZzVje7iJGEN5lS6Hdj/fErNpFvyUYWBNoHu
cN3Lt56W0e00E/OasY1uGYs7QknddA9XqaVrDtB9Iaq74skPulm2fDgj+odu
ZPeonfyXbpcObSvrFbr/738Ozf8Db+XXBQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$199136#1"]& ]}, {}}, 
   DiskBox[{0.09, 0.}, {0.02, 0.2}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], \\\"*\\\"]\\)=0.09\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.25, 0.5}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"-\\!\\(\\*StyleBox[\\\"I\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))/\\!\\(\\*StyleBox[\\\"ge\\\"\
,FontSlant->\\\"Italic\\\"]\\)|\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \
\\(q\\)]\\)\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.894823552167985*^9, 3.894823685050528*^9, 3.8948237729083*^9, {
   3.894823854363302*^9, 3.894823883555315*^9}, 3.894824333772192*^9, 
   3.894824364141173*^9, 3.894824400719658*^9, 3.894824437093857*^9, 
   3.894824486100528*^9, {3.8948245517516212`*^9, 3.8948245778100224`*^9}, 
   3.895755572130212*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"66dc2dc1-88db-48fc-aba4-078c9fdca3a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]2", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"Cos", "[", 
    RowBox[{"k", "-", "0.1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Epsilon]2", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"k\",FontSlant->\"Italic\"]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(k\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", "20",
       ",", 
      RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.8926233056213837`*^9, {3.8926233369612913`*^9, 3.8926234209433107`*^9}, {
   3.892624274062999*^9, 3.892624280304715*^9}, {3.89262443207178*^9, 
   3.892624432214675*^9}, {3.892624627585373*^9, 3.892624627875538*^9}, {
   3.894819715975051*^9, 3.894819716139076*^9}, {3.8948198896472588`*^9, 
   3.8948199734952993`*^9}, {3.8948200372804937`*^9, 3.894820088639135*^9}, {
   3.894820150065578*^9, 3.894820186760915*^9}, {3.8948202687327423`*^9, 
   3.894820354515633*^9}, {3.8948204181638737`*^9, 3.8948204185815983`*^9}, {
   3.894821069922707*^9, 3.894821070174305*^9}, {3.89482139040067*^9, 
   3.8948213916733303`*^9}, {3.894821852108844*^9, 3.894821887248665*^9}, {
   3.894824018422065*^9, 3.894824024285428*^9}, {3.894825537486327*^9, 
   3.8948255548696938`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"40a70a65-7bca-4696-9c3e-110cda433ba2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt2Xk0Vd/bAHDh3nsUJUQpStO3kEpUxuckDRo1SSpNQtJAojTK0EBIyBwS
QlHGhL0zjxkrlEjmoszDHfZ7fmu9f931Wfess/bz7Od5zj7rKJ2+tP+ssJCQ
kP80IaH//e4wmrmZqySG2a73haS/EtBJv/mPUhTDjp9VAqIbCagq/Q6XlRfD
EtNyzyk3E5g5WTKxVkoM1x5Wrl3cQqA23uWNtbAYjmrW8sloJ5Av8++oo4DC
BcH0PKqDwLu75mJuUxSuUrnYtq+TgL+pjsXzIQrrvhQs/dRNwJQanfelncL7
CmNun/tDwMjhTMmvHxRWfu/We7OfgHZbrcNgM4Wlj+n7PBggsCDrTbV4PYXf
iuo+evCPgMRShVvy1RReYifSenOQgMDHU3lFBYXhSOKFc0ME2qys3TcXUHiF
VtYGlRFmvfVf1PchChtnJ9sLjTLrhS1t5h8oPFKW1FXFOEZusY5zKoVHrw1e
2zdOIMDVt+d+MoXHipoDORMEPP4KAgISKVzLE+9PZ2xV8u1fygsK/zOJ2cSd
ZOJZtyMi7zmFfXdng98Uge3Ps3ZWhlK4ocH5qhKXgNaM/yabnlHYRaqgPZ6x
slNAbPdTChvOtr+/gkdg/i+Rg6M+FM7C1mciGYvvtZ8m4kXhC6MPHSX5BAaW
7z2m6Ebh+vdtm5oYt/rliqnepXDK+c7JtQICNQKVTK2bFFbvftdzj/FHmxCL
bdcoLOesObOS8bsvlNQhBwpvPHzURoIQeGHghE5fprBXoAx/K2P/N522l20p
rKJ5oPgaY3f5g/K3rSm8f86M4mjGjh75JZ4WFLYSrOUVMrYaWnM1+CSFp8KQ
dStjU/Pni+OOUbjk3usZQ4yNyiVq0kwpnL18vIPHWHv9zVv5Bync3xE8Qhir
RPcp1xhTOEHgr81lvGDmkcaWXRS2CenNGGAs7lzi/ns7hZsLQs41M+Z3aq6b
NKRwzfnX+/MYD+yLaWNvorCJ9Qr7EMY/cqW8ZfQoHO4gU3qRcfVKF53FWhQW
WXvzoA5jHPC3Z7UmhWcusZUTYvx2mnmg3lomnvQhyVwmP9EXKjfvXEXhrxsW
bbJn/LRJe9B0JYW3tbLjFzJ22/IqwnIZhTOLsrcUMfnHns7GC5Uo7HPq/i0z
xrzancKNCyg8W+yvdxezfxvnKqT5zqXw6k4p53OMr5gPnDWSYdafIwu/mP1/
E4PkhCUpXDyy6McBxn19vmXZMyiMfcwOf2Dq57TTulWqIhR+PlOi6SJTXxG5
oq0dAg7+It75M5upvyaRL77hUxwcGp1QxGfq1dj32sjMIQ4O92lStB4jAK9y
Pwy2cbBX3iHFaqYfnP96X0j4zsEW1+RYdUy/ZGieXHimkYMlc3BpBdNPavnC
rg3VHDzHfaL7xf/67du2HZl5HHzpz2fvrl5mf5Xm8S5lc/A5p5CzkT1MvVj1
vV6RwcFvcPf8fUw/zxjxmh3ymoMliiNWPGP6f0q8rvFmGAef2B5Zlf6DwPoD
Lx5pBnHwH+XsxOXM/LAPdtAdeMrBRlIvbb2/EehdJhd5wpOD/Z8XBBkw86dR
/5iVgTMHO9k/jtOrJSDjvmoe9yoHi096vDpbzcRbIShPtePgwUjaz62KQMnh
KLVl5zjY7KiCfFwZE9/lrlGOKXP9oVXSdz4SGMrIjMMHODjlfrGZOWLi5T84
cn0vB8/3SH+skUvg5UOV3L6tHDwyf3ZWURYTX/RltypNDtZ2TV9zI5mAXcOU
1FNpDp4X/sdoXSiBwP17zfxncXBF8F+/5CACOTUvogJmcHDZt7qpJYEE2FW7
1gSJcPBWxeKVo74EwooidocPs3GHfJSslgeB0gyDB3H1bPwiKqZw2yWmnjWe
VcdXs/HReqVdW20JSKf+lk2oYOPPrn583XMEzJP9XyYVsLFI6uGfUmcIDMd1
5b9NZeNZPxfmnzQhoBj8iP/hKRurnbgX5q5DwFCu1TDXh41Dph1ZzNlI4FzA
Oq88Tzb29lduvatBIO3Jd/mPrmx8847htOOrmH59pLax+Aobm789J5SlSMDh
Rp19zQE2/lDg8X6SCKD8uHxPhzQbR71qHHmXI4C9z3VhahYb17xoTzyQJYCG
NvPAWeJsbJv6l9WfKoCWMy8MtUXZWFZ0d5xYogD+nVON8hlhYZkc8dy+IAHI
OeqbaX9m4ZMqK5V3XxGAhffpSp9AFlbrWCYdulgAvdVuS176sfDxuzWH9ysI
4OLsOOdsbxa+eeSlhfBcATj5/17R6cHC1027v+2SEMCjEAd3bScWdj/TZuE5
zoeUWA/9zsMszLrTz04p5wM/LyFFex4LDxjny0Wd50Nl82pxrgwLy18tjem3
4EPYWJrVB0kW/jrs1L3WnA+6akhRl2LhTUIXA6KM+eAcXu+lNy6Kj4s6lilo
8mHsBs+a/iyKL0oFbvPk8eDfxj1KW5+IYt6kb/52dx78ejf4ZJ+YKP4kM2ZZ
fJsLYeype2YsUfylzbPupSMXTMyEHc5ME8Umy6g7ty9yoXSatMnVSREcXZIV
Pd+cC2+MNeSDe0VwVKPTbpYeF64NOEa3lYlglVl48tnkFIgr895deiSC9bI6
d5ddmIL1UeyGxzNE8KoJ9povBpOgu7hOzXNiGpaMaZQ1txqDBTdm3vLqE8Jk
TEC/0xiGmrC1ppYtBI3ZuX6K/voXqq1TuzU/8JFNvpt79qoeiF1Zu9E4l4v0
vzVuMYxugzUhNZftyybRrUUnRzdP1oLSGr1m2cRx9DtHe9U9syfQl72FxX47
ihrGI77NPVuF5p//cMrJaxglij+KNvRsRYJyqZf/7AZR9c31XvaF3egKiB88
Nz6ASrtuzDT/NoCy1lXh0fQ+xJ4K8rkqPIySZxenyOV2ocMzZ33vFR9DV7SD
RfQvtaNPZuwE1tgE8vef/93EvB1NK5JtDhCaRGkD4WmXdrcjzdV7JBfOmERj
0dFno1Ta0bsPdq4LFk2iazOSSkR7fqJ3czPVC4wm0e3veZ4VJ38ixR/sVbmh
k+jB7Q7pI/vbUC9rVeZe7Smk7X5ie4/NdyT9amLU5BQXlU3cemm+8ztak7iV
c+scF5nahgl/VvmOVFUfXQ6z46KrB5pyPv75htLuz9pc4sJFKUoH1oZe/IYu
noO3lVFc9F/eVvk99s1IoaFbKKCNi2TGV/1Jvd6I5iv92zjzCA+9sNllpGzW
iHDMxsCjJ3lI/YdNbKR2I2o3cpsVbcVDxkVxJx9zv6LCkDl75R15yPOp0mfL
W1/RlVdStZl+PCS8Zk7ePJcvaF7N4+Mvy3norzXP586DBpTHlm3W1+Sjhjdr
JfdYNiADqcWJ63X5KHvE0neBYQPasrRxyfLNfOR2t9b3PalHNo+OiP4x5iP5
oNgnw471qM6oaYe0LR8Zlhg/tTpbh+xOdOl/iuSjoGUvA/ca1CDhV8fKe0QE
6Nb5ZlnFRTXI/IBOb62YABWdXqjWxK1G4W7SV9/NEiAz5xE16SvVyHU2v/LI
fAFyfxWx5v6pT+jHWpO9m9QFqJkzvO6SfiUytdZZZ28uQK6FodowUYLyInSi
jVMEqOeT1tOzWSWobbpUeF2aAO1p+vrb81oJ8v2vY3jXewGSH5AOb5woRkPm
1FvlfAFKkfMidpNFSLU+YMejegFqsblZGDNVgG4MqM1oGhEgg6vyChXZBWih
/nrDtgkBir+TdXXQuQANrt1R2soTIAf/keX63Hx0Yv3z1yWiBE3Ps334lfsR
NbiG1mrLEHRxcXaYzBRCkUg+4fVagrQ2jO0+5YzQ0YC8RVqaBInuUievp/LQ
mm6b+pyNBIVeTTi1jZuL9l4+0ZsEBJWWhix35n1AYrfT0erdBC2+dCOlVZCJ
1jkdPYYsCep3zTyleicTZZ2uU/t0jqCsoGGp6yQDUZt113y2JWhv/vmrUkIZ
yMq+O6fCnqCbc45pb5mWhkzuCHrMbhP05YNuYYJICprelNgv5E/QguunfwyJ
J6PunX6u7oEEeTnv1PCVeoMaP3t6CgcTdP6WQlu5QhIKCjL92xlOkLLrxw20
RjwSmVw0ti+OoBC3hMctWnHo9POj4iGvmHx4PP3lDLHoncY83+ZEgvoenPVJ
3xGDxp3HWwxTCHrlLdatfCoSRcyJcMvLIkh9Ued136oI9Hb5pomybIKklmQu
q2gMQ/odOz5X5RBUu+LoLfpvEHrzPrYsDxNkrPFCVWXBE+RcdcV7SylBNWka
qdTJwyj25+Syrs8ENTgk6au/BbBzV51y+kpQuNOWXuOwM/BorHeNcBNzvxgp
2QMO1+Hs2ONC8o2JT+e66sGTXrD4fLjz859MfkJsbP4u9YXsLN0jI+3MHHwW
lJc2zw/an8c929RB0Aa/EUsQCQRnwxfqRV1M/j2SMg9+CQf1A/2Nl38T1Oja
PEO+4jmIyQa9fvCHyT8tmvK3NRL2jxW0BvUz69FTF01viAb/O2FHo/8SpKZr
9Eau+gXctauMCf1HUJ72SVPnshjokHLb8XiQoB8bvJMgLxYaJF4mHBlm6mv9
S5PorDgI2h1poTFCkEAjR4iVGg9mYtucOaMEKar3HSyPSwDHb58yA8cIerNm
GlGNToR+R+PW/eME6a+e+8onLAmygvJOMe8v6ITqVv7BJ28gNSDd8cgkQbpB
sd5jkcmgKRwqITpFkPg9EcldpinwdY5DzEvGU5mpjQvaUsD2kLSOPpeg3v4z
Uf1Wb+HQp921VYwbl8jY5P19C56yXMuDPIKKjxSq+zi9g8Rdo9xaxtFFSwvX
3E+FkPgtS97xCfLlNnhNm5UG6zOPpcsICLq91v1QXWAa2LobbL3I2NZKU/GF
YjpEt7R8zmN8NLyz60psOshJz7VgE4J21AckG6plwO9pLf8MGW8U23ptTkYG
LJ01/6Yz4+UwRnfpZULqigJWHGOZq7FimUWZcLWo9HE5Y+FEk7r7u7MAOpVk
Ohn/a2OHmn7Ogi+SJUFjjH/IZp5Zefw9TB1Jnc+8n6CqXVaqUx3v4dTRjjAB
45x7cqPlttmANpotGGWckFWSGzqSDTkRciHtjIMGnDxsb34AXr6SbAljj6Ur
9uqJ5sA8i7u+zPsTcjBrlJvplQMxZXpiVxmf9n3Q9kM6FxQLLe/qMzYu3vgq
OTQXxpOmjwmY+IHXY3d3SR48tNSxyWCsph6svS8xD2SPSbRYMF5gbSSyeB2C
HJdne6Yznh4xWTGUjcD+4HBeLJNvXu/B8lNKGFjNumrajIdFX6vtOIuBHeUX
VsjsT99C1lP1Vxiq8JzpWxk3Hko/KrL2I3hJa/5axexv9WUJ/NvhI0QuWrTX
n6mHYs+zSxuyPkKg9pfsQaZ+0j/O6Y+h8yHtv+N+T5j6Svp+Yd9jt3zYM++J
oJ6pv5jxovSrpfkQcNDkvARjv1WOt7caF4DMR8dtZ5n6vRj8ZVbPiUIw/10h
+Yqp/7Npag41Lwphfq/GgxdMfxyr9mjM6i4EB01N4QCmf3ayNkQ9vFQEQvVq
5BjTXyvsnqmr3CmGU9cnl7n0ELTQ62+gdEEx9HoJstd1EyQbt43LZZfAk18G
h1o6mXncMl5Q6V0CBcclQuf8IujndtNDFyNK4Z18vaM8cw7S77x5qqqlFPS6
d4ZEMvMixCXqgqpCGQh83w8oNhO0P7vPvS+0DLbe/6siysybfJVbGZbB5cCy
DxC2q2H6sTQqv6ixHLI0nLKyPhHkbFH8aencCuDFOkVPVDLzL3xWd3tgBYR+
eSxzqozpj5nRcif8K6FTyPNWw0emvxOKl+TVV4LnrZq2FkSQ2bbfqxWkq0C3
rPFGay4zL+9qbP/2pAoOLFpxtOI9Qa6DxdcO+3yCyvqeyi1vmfv3jf75b0sN
1L2zGSmKIOjkRurKV4sa2PYiSepAGEHeHvKTHm41oBhuZdfIzPu+xcDqKqiB
+oqsoQrm+RB99IFCjEEt0Bs2y5o8Iki6Sn7PIroOjESmXxm/QtBIMiTP1WmA
QxcMnK5sIqhSRUfq8vEGWFN6ygrrEfQibv3VkjsNYF5SbCqqzeTr+Sodx8IG
iD3+drOdOkFvveeX1O/+DKM3SkxbFzP7f2H8h/fJL7BlqeVtCWGCupWTZ7I8
GiFgi6x6NvM8z4tNsDsW3wjaD7X8epnnfeDi2IbU8kZYFUjNl2TOA1vlw0NO
z2qCuScMkgxiBShGzHM5DmqCO/tbRvT8BOhkj6X+jcRmiFtXZuFtzZwvXipe
HKz5DrxPnQ5RMwUog520P37oOzQMbXNpoAToqZXWhhMyLdAtNLmBCAvQrpUH
haoOt0APKkjQGeejvKSHfvE/WkDErK3euJWPolJHMk78+QEPQ3sT+l/zUdrJ
TtLl2gbB/60N4Rvy0Y2LH7Yfet4O3x2czVvNeMgARi1mJrfDehXONr8DPDRd
crVLSV47xLd2mOrv4qGgt9HvtX4w1zvFExc9HsoYeaisqPALTBU2eWYu5KEh
Z1Px7pBfcNIhanVLOxfZ3B+tvhbYAXIykgkLLZjzaOTqw2GPu0DxnHzAwP4p
NML5cepVRBd480MHNxpNId9LXrYZyV3wRunx1xswhcr0e11qarvAN6B6x28V
5rzbEp0kKtsNCzuLFtiJTqEF8rLCFyK6wdqko0M+bRK1PuUl6SX3wJLDCcu5
EpPI8n6ZcGtNHzyyi1MOTBpHBW4qKl4VA4AN7txUqxtB5rM782WODELLlwmt
1RmDaFi7RP+n4zDMi1r8wX7OH5R8SWLy9OVRaLL5g8+XdyDRO10up/3HweSE
WeW3WU3IJXiJkZz/JOwzFcvBV/LRTtE7KwsfcoGffWijYsF7eGN0oXHgFR98
U91Dd+z7ChtDUNGnlwSmf9uTudDsF7w5XUfLdgnRwZljV/yO/AbLRQdVNo1M
o8dy/ZDPsUF494uTvvWfML01q08y+v4I7JBhLfecJkpnNap0dYaNg+MOjfUJ
Qixa+2y/vbDCFPzdHBftJ8qiHXSMjKjlU2CtJz/rBsWi3WP2tnNWT8HRNUI9
OyVZdPRA8YERegpo2crg/oUsunljxISLxRTMaD/DXwPM/ym1ly8mTEHk9aeF
mbdYtO/XtKhba7kw7wp7baQLi560evAxU4sLfrbXwx+4s+hdZXqnf2/igvuJ
E45HHrNo01s3FGE/F2y2qKzghrFo52WNO4PsuaAxu8BTP4dFzz/RVjHrHRfK
4of2F02x6OL6f5vYqjzmKC38QZiwaPnORfYSGjxY3i21hBZh02GHDmaI6/Lg
3rJ1w9kz2DRlUWE3vJMHutFXnqYsYNNtHlGOp87zICV0pD5Un03LLL9bmRvP
gyDvsYP299j0hv7mAmsFPhS/Zucme7DpeNvaLReX8mG0UnZZ/yM2rZm0Nei8
Ch/2z9gwavWUTRsc/xy7W4sP4g+cAo7HsGlVpQUayQf5cNdl4vP2YjatEx5/
pushH6wdpkwWTufQLom3180d4MPro/dXyszk0K5fX4++HubDkIEMj5Li0Gm2
vha6k3y4MVstamgeh5abLbx5s6gAvN+c+l20kkPbXuZ+n5gngPSe0ju2Rhx6
mdsec2FDAQgffxb//gGHXnnePdfdTwDbDJfeeOPFoUOdRJ6pPROAl8rb3S98
OfSOiQ2j1aECmDNVPuQVxKEfP9TX4cUIYMUzge7JeA4d13Pn01SGAPbUnq1l
l3LoSNUyBZ8mAYRu0Zg6wKFo5f/qFkrMI5Dw+vCzvBkUnWkliFdXIJA154bG
SkmK3rQ7OmOPEoEvnR8vCuZSdJ3FPjOblQQkPfb+ilem6OBDg5GrtQh4FNtU
8ndTtEjSD6VBEwIBat7nrPdT9Ogun9O3zQjEBL5l15tQtCWIzRE2J/DRcoKO
P0HR1zZIV/yxIMBje6Tvt6NoHXct8732BOy3RUXE+VN0d/k6ersnAZfkQh2p
YIoev3Ngia43AV+5nsab4RT9LdbJevkTAq+71aT3x1K0lZPBnB+BBHru59zn
ZVK0alR2W1MUgfG/rUutcij6V+vHD3djCLBNRfJrMUWf0RQdUogjsGTFDl5s
GUW7GEpc0EkiYF769fK+bxTdfi/0vnAGgQtruBI5rRS907F2+bEsAjeDFBOX
d1B0p57m/KRsAsHWZzu5fyi6MThTaDUi0EANH4kVUPSVipeJuITAr8uy45Ii
YnQupfGzsozAUKOW/w2OGD3f8rlldQWBWa/ufjKWFKNtN4abZ1YTUJwdc/6D
jBh9/LegOqyWgOr1Emr5PDE6S/u797V6Ajo/+176KojRYStiQnZ8JvD/30vo
7sTSIamvBP4PUbh8Fg==
       "]]},
     Annotation[#, "Charting`Private`Tag$1572362#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"k\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(k\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-Pi, Pi}, {-1.999999149518429, 
     1.9999999575359724`}}, {{-3.141592653589793, 
    3.141592653589793}, {-1.999999149518429, 1.9999999575359724`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.89482554979283*^9, 3.89482555601473*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"32a4e9d9-0f7e-43eb-b513-4415912bd374"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kF", "=", 
  RowBox[{"k", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]2", "[", "k", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "<", "k", "<", "\[Pi]"}]}], "}"}], ",", "k"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.892624347447073*^9, 3.892624377788756*^9}, {
  3.8926245816747713`*^9, 3.892624588433366*^9}, {3.894824048316453*^9, 
  3.8948240537447567`*^9}, {3.8948255671292353`*^9, 3.894825567290223*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"dadf33ea-7572-4576-b419-e8686a066575"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.4707963267948967`"}], ",", "1.6707963267948966`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8926243723814898`*^9, 3.8926243785679693`*^9}, 
   3.892624434455001*^9, 3.892624593257669*^9, 3.892624630143046*^9, 
   3.894819723237368*^9, 3.894821081017625*^9, 3.894822066364102*^9, {
   3.894824049097042*^9, 3.894824054298706*^9}, {3.894825562917534*^9, 
   3.894825567811041*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d9103c7f-f365-4a26-8421-a4ee64322cb7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "[", "q_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Epsilon]2", "[", 
          RowBox[{"k", "+", "q"}], "]"}], 
         RowBox[{"2", "t"}]], "]"}], "+", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Epsilon]2", "[", 
          RowBox[{"-", "k"}], "]"}], 
         RowBox[{"2", "t"}]], "]"}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]2", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "+", 
         RowBox[{"\[Epsilon]2", "[", 
          RowBox[{"-", "k"}], "]"}]}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8926238900197983`*^9, 3.892623988840582*^9}, {
   3.8926240196437283`*^9, 3.892624019719702*^9}, 3.892624062967865*^9, {
   3.892624120522183*^9, 3.892624231389802*^9}, {3.892624296531204*^9, 
   3.892624302198614*^9}, 3.893172730469261*^9, 3.89482164301832*^9, {
   3.894824128751206*^9, 3.894824166652396*^9}, {3.89482557657962*^9, 
   3.894825587917663*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"ec81bf0b-c83c-4669-b643-1650b54e56af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NMaximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F1", "[", "q", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "0.5"}], "<", "q", "<", "0.5"}]}], "}"}], ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.892624450868822*^9, 3.892624547607746*^9}, 
   3.894824135101816*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"df02bde1-73f8-470d-bc46-2bf09cd046d0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"100.`\\\", \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"0.1`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"k\\\"}], \\\"]\\\"}]}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"100.`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"0.1`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\
\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"0.1`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"k\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"0.1`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
\\\"k\\\", \\\"-\\\", \\\"q\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]]\\) has \
evaluated to non-numerical values for all sampling points in the region with \
boundaries \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \\\",\\\", \
\\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 141, 43, 
   32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169892047*^9, 
  3.894825593983061*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"7ae14d5f-4d63-43ed-8183-8209c995aa86"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"100.`\\\", \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"0.1`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"k\\\"}], \\\"]\\\"}]}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"100.`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"0.1`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\
\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"0.1`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"k\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"0.1`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
\\\"k\\\", \\\"-\\\", \\\"q\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]]\\) has \
evaluated to non-numerical values for all sampling points in the region with \
boundaries \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \\\",\\\", \
\\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 141, 44, 
   32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169892047*^9, 
  3.894825593995078*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"b4eaf593-f128-43dd-a786-193d929bfcb4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"100.`\\\", \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"0.1`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"k\\\"}], \\\"]\\\"}]}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"100.`\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"0.1`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\
\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"2\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"0.1`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"k\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"0.1`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", \
\\\"k\\\", \\\"-\\\", \\\"q\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]]\\) has \
evaluated to non-numerical values for all sampling points in the region with \
boundaries \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"3.141592653589793`\\\"}], \\\",\\\", \
\\\"3.141592653589793`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 141, 45, 
   32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169892047*^9, 
  3.894825594003355*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"7479b2d5-0204-4349-a03f-6a3742e04ecf"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"inumr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 141, 46, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8948197928909807`*^9, 3.894821661955822*^9, 
  3.894822071510331*^9, 3.894824136567904*^9, 3.894824169892047*^9, 
  3.894825594011938*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"baedbede-6be5-44a8-8f8d-be54a4006cd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9735630326528416`", ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.20000000000000065`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.892624489103503*^9, 3.892624505206541*^9}, {
   3.892624538214275*^9, 3.892624564376186*^9}, 3.892624648084186*^9, 
   3.8948197717274103`*^9, 3.8948198054577637`*^9, 3.894821671529855*^9, 
   3.894822082046402*^9, 3.894824147263256*^9, 3.894824182112267*^9, 
   3.894825604364519*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"ec940d03-a4d2-4e67-94e7-d42590ca3579"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "kF", "]"}]], "Input",
 CellChangeTimes->{{3.8926246039027157`*^9, 3.89262461077532*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"9beda1d0-fcf4-44fc-974c-b28f8c806eb8"],

Cell[BoxData["0.19999999999999996`"], "Output",
 CellChangeTimes->{{3.892624607055797*^9, 3.892624611496757*^9}, 
   3.892624653276595*^9, 3.894819819896207*^9, 3.894821674225279*^9, 
   3.8948220837763433`*^9, 3.894824147384663*^9, 3.894824184713141*^9, 
   3.894825610482861*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"28a4c66b-f246-4c1b-9b35-7f1f89a10ffc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"F1", "[", "q", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<\!\(\*StyleBox[\"F\",FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"q\
\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.09", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.09", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.09", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.02", ",", "0.03"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[StyleBox[\"q\",FontSlant->\"Italic\"], \
\"*\"]\)=0.09\>\"", ",", "Large", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "0.1"}], "}"}]}], "]"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.892623977824952*^9, 3.892624007524066*^9}, {
  3.892624049276545*^9, 3.8926240518042297`*^9}, {3.894821690510268*^9, 
  3.894821707893023*^9}, {3.894821757635736*^9, 3.894821767847637*^9}, {
  3.8948218102563467`*^9, 3.894821821413966*^9}, {3.894822614284865*^9, 
  3.8948226154064293`*^9}, {3.894822645724484*^9, 3.894823045792675*^9}, {
  3.894823188113757*^9, 3.894823242670826*^9}, {3.894823280200684*^9, 
  3.8948233836042233`*^9}, {3.894823420573514*^9, 3.8948234606708193`*^9}, {
  3.894824189019219*^9, 3.89482421926904*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"e3465ddb-8900-4a55-be96-272bd200b8dc"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtmHk0FO73x61ZI5Wi7KHNXpG2d0VlSym0qFBarKFC+WgRUkQkiSJEtoiI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        "]]},
      Annotation[#, "Charting`Private`Tag$1624058#1"]& ]}, {}}, 
   {Dashing[{Small, Small}], LineBox[{{0.09, 0}, {0.09, 1}}]}, 
   DiskBox[{0.09, 0}, {0.02, 0.03}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], \\\"*\\\"]\\)=0.09\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.25, 0.1}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"F\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))\"", TraditionalForm]},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.894823195089324*^9, 3.894823235201148*^9}, 
   3.8948233213650703`*^9, {3.8948233692507677`*^9, 3.894823376612667*^9}, {
   3.894823434418397*^9, 3.894823463052977*^9}, 3.8948237411613007`*^9, 
   3.894824222894854*^9, 3.894825617084548*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"9a710e30-b681-4b47-a304-85897e47f9bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "/", "0.15"}], ")"}], "2"]}], ")"}], 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     SuperscriptBox["0.15", "2"], "-", 
     SuperscriptBox["q", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.894822404748281*^9, 3.894822452350528*^9}, {
  3.894822517512187*^9, 3.894822530564666*^9}, {3.894823163667255*^9, 
  3.8948231743438253`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"2daa8c05-08aa-4336-b108-a779b879966b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "q", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8948225377354507`*^9, 3.894822569447229*^9}, {
  3.8948231269906073`*^9, 3.8948231282776823`*^9}, {3.894823493430025*^9, 
  3.894823497177931*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"927f8327-5b53-48a3-8e08-cb08d0b4932c"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrWcv9ur///v7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z04/8oV7lcH
E+/C+bIH8kXMZe7A+Vuzj7Dy370F5yf0GH642XQTzv8xqbpjv/0NOH8x3z3J
GQ+vwflzvAyLLndehfObchIrND2vwPnVzKvKi95egvMTG86rXFtxEc6fuvfp
jDlZF+D8Xfc1eNYonYPzlQUcnELmnYbzN2l1ZD16fALOv390o4KZ2TE4vyb4
p4uFDoIv8dAh00oJwQ/4c36jHR+Cf8DonZP7s6Nw/oL5WqkR0xD8pMrFK6u+
HYHz/7G9PlvzBsGfNcXoU90jBP/S+oNWzecQfOdn9093L0PwVYJl3s0JQ/Cf
6kw12r/tMJyvVbf03YvVCH7e+a2rhBYi+D8KrymldSP4XNvFhXkTEHx/Do3z
ZqEI/pRIi+4ELwR/26k25WW2CD4AW4fEkg==
        "]], LineBox[CompressedData["
1:eJw1l3k41dv3x0WIJCk0oEMyj5eEsK5ypbrGMmQoknQNJReRebgylBAyZZ5z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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQve1Um/Iy28P2DFDQof5N/5Angn+FbZflk2AEX/FZ
rTNbHIK/awlruFcRgv9WUbTu0iwE36J6YeHBJQh+0xXd1A3rEHyxdjefvkMI
vt2bcimvVwh+/7Zb2w5aHoHzDb0XvN9wA8EvLdFO7Bc7BudfvyMQlHbiBJyf
UGnznN3nNJx/WNu86zDrOThfjXPPiyUeF+B82T3ZrqwdF+F8hl9MK4seXYLz
vwfujTuqegXOv20SL63achXOLwgXEFS6cw3Ol5zyJIJF9gacvy56wfLPFTfh
/HDbeo8Te2/B+RvjcpWs/tyG839wOTPvDL0L5wddtDaTnXEPzuey5j64Zy6C
f3DJLe+YxQi+QUVl4ux1CD6f/PYeyaMI/skco8einxB8Bw7NCXw+9xH2F/6Q
WheI4K+/fXypbziCL7c+bXdPEoL/J3TJM65KBH/7Ynlb9mUIfh7v++PLViP4
auX7gtw2IvhTvGIzWvcg+EUfZ01mvozga0VnyS2+geA/PGK50ukegh8w48a+
xpcIPgfTCk/F9wj+/uzyKwe+IPhlV93iE34h+Hr2Yq/+/0fwAXpFx9c=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$512403#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.894822558493225*^9, 3.894822570331373*^9}, 
   3.8948231288145647`*^9, 3.894823178580316*^9, 3.894823498954596*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"2233b297-b2a8-4418-926f-c5a4e04797d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[CapitalDelta]", "[", "q", "]"}], "2"], 
      RowBox[{
       RowBox[{"F1", "'"}], "[", "q", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<\!\(\*StyleBox[\"I\",FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"q\
\",FontSlant->\"Italic\"]\))/2\!\(\*StyleBox[\"ge\",FontSlant->\"Italic\"]\)|\
\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(0\)]\)\!\(\*SuperscriptBox[\(|\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.09", ",", "0.0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.02", ",", "0.2"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[StyleBox[\"q\",FontSlant->\"Italic\"], \
\"*\"]\)=0.09\>\"", ",", "Large", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "0.5"}], "}"}]}], "]"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.894823509209311*^9, 3.894823533914012*^9}, {
   3.894823630805928*^9, 3.894823667266499*^9}, {3.8948237897001123`*^9, 
   3.894823866562417*^9}, 3.894824252561142*^9, {3.894824294991515*^9, 
   3.894824345151235*^9}, {3.8948243790239563`*^9, 3.894824411960968*^9}, {
   3.894824456927952*^9, 3.89482446504742*^9}, {3.8948244970155973`*^9, 
   3.894824523501396*^9}, {3.894824557855857*^9, 3.894824558151395*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"14e39ea0-7166-4892-8260-e95f7a8bbcf0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"k\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"k\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"2.172019144638625`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"1.2166249370824824`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.4732777810060033`*^-6\\\"}]\\) for the integral and \
error estimates.\"", 2, 144, 47, 32487182453737026660, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.894823537249991*^9, 3.894823670196602*^9, 3.894823757896755*^9, {
   3.89482383946585*^9, 3.8948238685589733`*^9}, 3.89482431626733*^9, 
   3.894824346677863*^9, 3.8948243833073463`*^9, 3.894824419452485*^9, 
   3.894824468378154*^9, {3.89482453418863*^9, 3.894824560146845*^9}, 
   3.894825671852316*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"b7a31add-0aba-4523-83c2-75ea92d771cc"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxF2Hk0VV/0AHBkSqZKpMj0NYaiCWE3lylDyTyUSKbMFJmSsZB5nmdlnhId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        "]]},
      Annotation[#, "Charting`Private`Tag$1631672#1"]& ]}, {}}, 
   DiskBox[{0.09, 0.}, {0.02, 0.2}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[StyleBox[\\\"q\\\",FontSlant->\\\"\
Italic\\\"], \\\"*\\\"]\\)=0.09\"\>",
     StripOnInput->False,
     FontFamily->"Times New Roman",
     FontSize->Large], {0.25, 0.5}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"I\\\",FontSlant->\\\"Italic\\\"]\\)(\\!\\(\\*\
StyleBox[\\\"q\\\",FontSlant->\\\"Italic\\\"]\\))/2\\!\\(\\*StyleBox[\\\"ge\\\
\",FontSlant->\\\"Italic\\\"]\\)|\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \
\\(0\\)]\\)\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm]},
  
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 20, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.894823552167985*^9, 3.894823685050528*^9, 3.8948237729083*^9, {
   3.894823854363302*^9, 3.894823883555315*^9}, 3.894824333772192*^9, 
   3.894824364141173*^9, 3.894824400719658*^9, 3.894824437093857*^9, 
   3.894824486100528*^9, {3.8948245517516212`*^9, 3.8948245778100224`*^9}, 
   3.8948256829223146`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"ba7fcaec-a125-4b8c-9324-d73ee19285dd"]
}, Open  ]]
},
WindowSize->{808, 843},
WindowMargins->{{289, Automatic}, {Automatic, 37}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4b2d3245-360d-4ba2-8b7d-b70e201f723a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3250, 84, 178, "Input",ExpressionUUID->"743d449c-da5d-44aa-a94f-1ef9817934ea"],
Cell[3833, 108, 11326, 214, 260, "Output",ExpressionUUID->"a6b8e89a-966a-41e4-978a-d7f7de9efd03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15196, 327, 147, 3, 52, "Input",ExpressionUUID->"54387dda-999d-4ec4-b273-7706cc55311c"],
Cell[15346, 332, 11400, 216, 260, "Output",ExpressionUUID->"ffc98492-fdb6-4055-ae45-9b7285b8d257"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26783, 553, 534, 14, 30, "Input",ExpressionUUID->"79a202b4-89ac-4618-acce-a1084ef30ebe"],
Cell[27320, 569, 444, 9, 34, "Output",ExpressionUUID->"7fa7779c-33fa-4d29-a0ed-8650be343ade"]
}, Open  ]],
Cell[27779, 581, 1332, 36, 84, "Input",ExpressionUUID->"5fac7e22-cf5e-4381-b99a-d2c9b9ffc7fa"],
Cell[CellGroupData[{
Cell[29136, 621, 375, 10, 30, "Input",ExpressionUUID->"a73b1a04-de5c-44f0-b035-352fb6a7a34d"],
Cell[29514, 633, 2597, 40, 98, "Message",ExpressionUUID->"c2402c13-a0ed-408a-8bdf-f50d98c51b28"],
Cell[32114, 675, 2597, 40, 98, "Message",ExpressionUUID->"1c4a6232-0d4c-4daa-a6ab-57c35a782175"],
Cell[34714, 717, 2599, 40, 98, "Message",ExpressionUUID->"9c0309b5-4a27-4cba-8493-acadbfa42bc2"],
Cell[37316, 759, 505, 11, 28, "Message",ExpressionUUID->"43e6a0ef-74e4-4c94-9b04-7088869a8090"],
Cell[37824, 772, 485, 10, 34, "Output",ExpressionUUID->"86f35bec-0336-431f-a198-f52b4269d914"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38346, 787, 205, 3, 30, "Input",ExpressionUUID->"277a879b-bd99-4c6e-8894-55fdfc144659"],
Cell[38554, 792, 290, 4, 34, "Output",ExpressionUUID->"1e7fb249-5d9c-46ef-964a-11a7bf5fab8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38881, 801, 2465, 62, 115, "Input",ExpressionUUID->"43477de0-c122-4fba-87e0-bc04b3d1bbe8"],
Cell[41349, 865, 7676, 151, 269, "Output",ExpressionUUID->"91ee9c06-fb70-4f00-92b4-782d17804624"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49062, 1021, 147, 3, 52, "Input",ExpressionUUID->"3206386e-6900-4c23-a97e-da552046f6c1"],
Cell[49212, 1026, 7871, 154, 269, "Output",ExpressionUUID->"8e1824e6-b29e-4c14-bdae-1b932b69e13f"]
}, Open  ]],
Cell[57098, 1183, 608, 16, 33, "Input",ExpressionUUID->"c8cb2305-f77b-4195-afc6-70637e9a6b76"],
Cell[CellGroupData[{
Cell[57731, 1203, 506, 11, 30, "Input",ExpressionUUID->"f3c4623a-c79a-4f29-a465-80293c3e3b2b"],
Cell[58240, 1216, 8216, 155, 245, "Output",ExpressionUUID->"7d152fe6-be34-4e35-9ef8-2d9a771887e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66493, 1376, 2278, 53, 101, "Input",ExpressionUUID->"363fe134-dd1b-408a-8be5-f2eef81418f6"],
Cell[68774, 1431, 825, 16, 46, "Message",ExpressionUUID->"4455139c-3dc6-40b8-ab72-599ece4bdeed"],
Cell[69602, 1449, 9155, 174, 300, "Output",ExpressionUUID->"5f01fe9c-051b-43ac-a6e6-876293e1a1b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78794, 1628, 147, 3, 52, "Input",ExpressionUUID->"476481ee-3bfc-445f-8a10-fc8b0b754767"],
Cell[78944, 1633, 946, 18, 46, "Message",ExpressionUUID->"d9de3a82-6d1e-4e42-a9f1-1390ff7e9c5f"],
Cell[79893, 1653, 9106, 173, 278, "Output",ExpressionUUID->"0e23d421-7b8f-42b8-87cb-471f2b97d127"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89036, 1831, 3282, 84, 178, "Input",ExpressionUUID->"e6e3308f-01dd-4b46-8ec4-849484bfa2c6"],
Cell[92321, 1917, 11519, 217, 260, "Output",ExpressionUUID->"6fc5251f-f445-4625-ae52-5535df4f7b41"]
}, Open  ]],
Cell[103855, 2137, 11528, 225, 256, "Input",ExpressionUUID->"5a44515a-0cc8-4267-8770-52d901244c7d"],
Cell[CellGroupData[{
Cell[115408, 2366, 591, 16, 30, "Input",ExpressionUUID->"1b194667-75fc-40a0-9f91-e642251fc733"],
Cell[116002, 2384, 473, 10, 34, "Output",ExpressionUUID->"d0f819ad-988e-4893-aa44-b056e84f9984"]
}, Open  ]],
Cell[116490, 2397, 1388, 37, 84, "Input",ExpressionUUID->"dc05ff0d-7fa0-4f40-b569-b7eca00c0da1"],
Cell[CellGroupData[{
Cell[117903, 2438, 406, 12, 30, "Input",ExpressionUUID->"df9ed0cf-55fe-424d-8747-fafab92113d1"],
Cell[118312, 2452, 2577, 40, 72, "Message",ExpressionUUID->"d5147acc-578c-493d-830d-6342f631299d"],
Cell[120892, 2494, 2577, 40, 72, "Message",ExpressionUUID->"1fee8446-6a17-4552-b83d-eee37b640f3f"],
Cell[123472, 2536, 2577, 40, 73, "Message",ExpressionUUID->"469c72ff-39db-4ac1-8599-a16eee9fb021"],
Cell[126052, 2578, 551, 11, 28, "Message",ExpressionUUID->"0d1b1730-eeb1-40c5-a5ab-70598c803dfa"],
Cell[126606, 2591, 533, 11, 34, "Output",ExpressionUUID->"19f5a5ba-753d-4204-84ab-780d14f48058"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127176, 2607, 209, 4, 30, "Input",ExpressionUUID->"d6f909cb-4f6d-455e-9aed-bd30571cef17"],
Cell[127388, 2613, 338, 5, 34, "Output",ExpressionUUID->"5d7ae0bf-d10f-499c-99ed-49a074025a7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127763, 2623, 2514, 63, 115, "Input",ExpressionUUID->"d18721ce-b73e-4ba3-82cc-a48004e7a9be"],
Cell[130280, 2688, 507, 11, 48, "Message",ExpressionUUID->"8d0c5dc6-8970-4312-84e0-185de8acb6b4"],
Cell[130790, 2701, 7950, 155, 269, "Output",ExpressionUUID->"230046d0-c60d-405c-932f-59309c256382"]
}, Open  ]],
Cell[138755, 2859, 608, 16, 33, "Input",ExpressionUUID->"1547bad7-cee8-4c0a-8190-adc50a5a0566"],
Cell[CellGroupData[{
Cell[139388, 2879, 510, 12, 30, "Input",ExpressionUUID->"7fb15eed-f2f0-4b04-b483-e1728ce69c6e"],
Cell[139901, 2893, 8320, 158, 245, "Output",ExpressionUUID->"08121807-d121-4f23-bbda-577908f4b77e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148258, 3056, 2263, 54, 123, "Input",ExpressionUUID->"179db5b2-53a3-4ad7-bd1a-66bc96d34c4a"],
Cell[150524, 3112, 1064, 20, 48, "Message",ExpressionUUID->"9ac54365-8d10-4739-a478-b83e421f8474"],
Cell[151591, 3134, 10733, 201, 263, "Output",ExpressionUUID->"66dc2dc1-88db-48fc-aba4-078c9fdca3a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162361, 3340, 1708, 37, 73, "Input",ExpressionUUID->"40a70a65-7bca-4696-9c3e-110cda433ba2"],
Cell[164072, 3379, 10631, 199, 260, "Output",ExpressionUUID->"32a4e9d9-0f7e-43eb-b513-4415912bd374"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174740, 3583, 639, 16, 30, "Input",ExpressionUUID->"dadf33ea-7572-4576-b419-e8686a066575"],
Cell[175382, 3601, 524, 11, 34, "Output",ExpressionUUID->"d9103c7f-f365-4a26-8421-a4ee64322cb7"]
}, Open  ]],
Cell[175921, 3615, 1441, 39, 84, "Input",ExpressionUUID->"ec81bf0b-c83c-4669-b643-1650b54e56af"],
Cell[CellGroupData[{
Cell[177387, 3658, 406, 12, 30, "Input",ExpressionUUID->"df02bde1-73f8-470d-bc46-2bf09cd046d0"],
Cell[177796, 3672, 1907, 31, 63, "Message",ExpressionUUID->"7ae14d5f-4d63-43ed-8183-8209c995aa86"],
Cell[179706, 3705, 1907, 31, 63, "Message",ExpressionUUID->"b4eaf593-f128-43dd-a786-193d929bfcb4"],
Cell[181616, 3738, 1907, 31, 63, "Message",ExpressionUUID->"7479b2d5-0204-4349-a03f-6a3742e04ecf"],
Cell[183526, 3771, 576, 12, 28, "Message",ExpressionUUID->"baedbede-6be5-44a8-8f8d-be54a4006cd9"],
Cell[184105, 3785, 559, 12, 34, "Output",ExpressionUUID->"ec940d03-a4d2-4e67-94e7-d42590ca3579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184701, 3802, 209, 4, 30, "Input",ExpressionUUID->"9beda1d0-fcf4-44fc-974c-b28f8c806eb8"],
Cell[184913, 3808, 364, 6, 34, "Output",ExpressionUUID->"28a4c66b-f246-4c1b-9b35-7f1f89a10ffc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185314, 3819, 2518, 64, 115, "Input",ExpressionUUID->"e3465ddb-8900-4a55-be96-272bd200b8dc"],
Cell[187835, 3885, 8127, 158, 269, "Output",ExpressionUUID->"9a710e30-b681-4b47-a304-85897e47f9bd"]
}, Open  ]],
Cell[195977, 4046, 608, 16, 33, "Input",ExpressionUUID->"2daa8c05-08aa-4336-b108-a779b879966b"],
Cell[CellGroupData[{
Cell[196610, 4066, 510, 12, 30, "Input",ExpressionUUID->"927f8327-5b53-48a3-8e08-cb08d0b4932c"],
Cell[197123, 4080, 8320, 158, 245, "Output",ExpressionUUID->"2233b297-b2a8-4418-926f-c5a4e04797d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205480, 4243, 2218, 54, 123, "Input",ExpressionUUID->"14e39ea0-7166-4892-8260-e95f7a8bbcf0"],
Cell[207701, 4299, 1044, 20, 42, "Message",ExpressionUUID->"b7a31add-0aba-4523-83c2-75ea92d771cc"],
Cell[208748, 4321, 9469, 181, 297, "Output",ExpressionUUID->"ba7fcaec-a125-4b8c-9324-d73ee19285dd"]
}, Open  ]]
}
]
*)


